Symmetric Branching via Laurent Phenomenon Algebras

We construct Laurent phenomenon structures on reductive branching algebras. For $A_{2n-1}\downarrow C_{n}$, $n\ge 2$, and the exceptional inclusions $D_4\downarrow G_2$, $E_6\downarrow F_4$, and $F_4\downarrow B_4$, we identify the branching algebras with upper Laurent phenomenon algebras, keeping the frozen coefficients polynomial. Degree-fibred categories of projective presentations give a common construction. It also gives cluster seeds of type $A_1$ for $B_3 \downarrow G_2$ and $G_2\downarrow A_2$. We give uniform sufficient conditions identifying a specialized Keel--Yu mirror algebra with an upper Laurent phenomenon algebra admitting a suitable binomial seed. The resulting theta basis is simultaneously adapted to the frozen boundary valuations. For $A_{2n-1}\downarrow C_{n}$ with $2\le n\le5$ and for the other exceptional inclusions, we obtain homogeneous theta bases parametrized by lattice points of explicit rational polyhedral cones, whose weight fibres compute every branching multiplicity. We also prove mutation invariance of finite upper bounds for LP patterns over a UFD.

==> anc/A5/README.md <==
# A5 — E6/F4 categorical degree

The original numerical matrix N_E and twelve ordered Hom probes have been
recovered. `e6_degree_data.py` preserves those original categorical inputs;
the matrix has not been fitted anew to the printed fibre table.
`verify_A5.py` is a new, independent verifier, not the original v17 backend.

## Reproduce

    python -m pip install -r requirements.txt
    python verify_A5.py --full-category --output results

For a subsequent comparison with the manuscript, add
`--manuscript ../paper.tex` (adjust the path). That comparison is performed
only after the category, degree fibres, and admissible presentations have
been constructed. It also exports the article-order seed and checks all
eight exchange polynomials, irreducibility, and associated normalizers.

Python 3.13.5 and SymPy 1.14.0 were used for the distributed validation.
NumPy and SciPy are optional, only for regenerating the provided MAT files.

## Coordinate orders

N_E has 30 rows: e (6), p_plus (6), p_minus (6), Hom probes (12), in that
order. Its ten columns are source fundamental weights omega_1,...,omega_6
then target fundamental weights varpi_1,...,varpi_4. The denominator is 3.
The positive projective term is the domain.

`B.csv`, `W.csv`, and `A5_data.mat` use the intrinsic output order:
mutable degrees in ascending lexicographic order, followed by frozen
degrees in ascending lexicographic order; every B row is outgoing minus
incoming. The rows of W give the order explicitly.

`B_article.csv`, `W_article.csv`, `article_seed.json`, and
`A5_article_seed.mat` instead use the paper's order:

    u12,u4,u9,u21,u22,u23,u24,u25;
    z1,z2,z3,z5,z7,z8,z10,z13,z14,z33.

Only the u4 exchange reverses outgoing/incoming order to match the article.
The MATLAB file supplies these names and the mutable/frozen index arrays.

`objects.csv` and `A5_data.json` give all 48 projective presentation features,
degrees, neighbourhoods, and rejection reasons. `module_representatives.json`
gives rational matrices for all 36 positive-root modules. The verifier
reconstructs them and certifies End=Q, solves all 2304 commutative-square
Hom systems and radical quotients, and compares 624 independent module-Hom
calculations with the presentation calculation.

## Outcome

There are 35 dominant objects of nonzero source degree in 18 full fibres:
8 admissible, 12 with an outside neighbour, and 15 degree-unbalanced.
Among the 13 excluded objects, Id2, Id3, Id5 have degree zero; the other ten
have a negative Dynkin coordinate. Thus the paper's former statement that
all 13 have a negative coordinate has been corrected.

The numerical inputs specify the grading. No canonical derivation of the
grade from the subgroup inclusion or categorification of all LP mutations
is asserted. This dataset does not certify the separate analytic mirror
comparison, which is proved in the article.


==> anc/A5/SOURCE.md <==
# Source provenance

Original files: `e6_degree_data.py` and
`E6_categorical_prediction_v17.tex`, generated 7 September 2026;
`check_prediction.py` described the original verification.
The numeric data were recovered through the Library's extracted text.
The original archive could not be exported as raw bytes. The recovered
matrix and probes are the originals, but no byte-for-byte identity of the
entire v17 archive is claimed.

The new verifier is independent and self-contained apart from SymPy. The
original verifier's unavailable helper modules are not silently replaced
under their former names. The current module representatives and output
tables are newly recomputed, not represented as old binary files.


==> anc/A5/data/A5_data.json <==
{
  "edges": [
    [
      1,
      3
    ],
    [
      4,
      3
    ],
    [
      4,
      5
    ],
    [
      4,
      2
    ],
    [
      6,
      5
    ]
  ],
  "probes": [
    [
      [
        1,
        4
      ]
    ],
    [
      [
        1,
        5
      ],
      [
        1,
        6
      ]
    ],
    [
      [
        2,
        2
      ]
    ],
    [
      [
        2,
        3
      ]
    ],
    [
      [
        3,
        4
      ]
    ],
    [
      [
        3,
        5
      ]
    ],
    [
      [
        4,
        4
      ]
    ],
    [
      [
        4,
        5
      ]
    ],
    [
      [
        5,
        1
      ]
    ],
    [
      [
        5,
        2
      ]
    ],
    [
      [
        6,
        3
      ]
    ],
    [
      [
        6,
        4
      ]
    ]
  ],
  "N_E": [
    [
      0,
      1,
      -6,
      3,
      -4,
      0,
      6,
      1,
      -11,
      7
    ],
    [
      0,
      3,
      -6,
      3,
      -6,
      0,
      9,
      3,
      -15,
      6
    ],
    [
      0,
      2,
      -12,
      6,
      -8,
      0,
      12,
      2,
      -19,
      8
    ],
    [
      0,
      3,
      -18,
      9,
      -12,
      0,
      18,
      6,
      -33,
      12
    ],
    [
      0,
      4,
      -12,
      6,
      -10,
      0,
      12,
      4,
      -23,
      10
    ],
    [
      0,
      2,
      -6,
      3,
      -5,
      0,
      6,
      2,
      -13,
      8
    ],
    [
      3,
      -1,
      6,
      -3,
      4,
      0,
      -6,
      -1,
      11,
      -4
    ],
    [
      0,
      0,
      6,
      -3,
      6,
      0,
      -6,
      -3,
      15,
      -6
    ],
    [
      0,
      -2,
      15,
      -6,
      8,
      0,
      -12,
      -2,
      22,
      -8
    ],
    [
      0,
      -3,
      18,
      -6,
      12,
      0,
      -18,
      -3,
      33,
      -12
    ],
    [
      0,
      -4,
      12,
      -6,
      13,
      0,
      -12,
      -4,
      26,
      -10
    ],
    [
      0,
      -2,
      6,
      -3,
      5,
      3,
      -6,
      -2,
      13,
      -5
    ],
    [
      0,
      1,
      -6,
      3,
      -4,
      0,
      6,
      1,
      -11,
      4
    ],
    [
      0,
      0,
      -6,
      3,
      -6,
      0,
      6,
      3,
      -15,
      6
    ],
    [
      0,
      2,
      -15,
      6,
      -8,
      0,
      12,
      2,
      -22,
      8
    ],
    [
      0,
      6,
      -12,
      6,
      -15,
      0,
      12,
      6,
      -30,
      12
    ],
    [
      0,
      4,
      -12,
      6,
      -13,
      0,
      12,
      4,
      -26,
      10
    ],
    [
      0,
      2,
      -6,
      3,
      -5,
      0,
      6,
      2,
      -13,
      5
    ],
    [
      0,
      3,
      0,
      3,
      0,
      0,
      0,
      3,
      0,
      -3
    ],
    [
      0,
      3,
      0,
      3,
      0,
      0,
      0,
      6,
      0,
      -6
    ],
    [
      0,
      0,
      9,
      -3,
      0,
      0,
      -9,
      3,
      6,
      0
    ],
    [
      0,
      -3,
      6,
      0,
      0,
      0,
      -6,
      0,
      6,
      0
    ],
    [
      0,
      0,
      0,
      -6,
      6,
      0,
      0,
      -3,
      0,
      3
    ],
    [
      0,
      -3,
      0,
      -3,
      3,
      0,
      0,
      -3,
      0,
      3
    ],
    [
      0,
      3,
      3,
      -3,
      0,
      0,
      -3,
      0,
      3,
      0
    ],
    [
      0,
      -3,
      0,
      3,
      -3,
      0,
      -3,
      -3,
      6,
      0
    ],
    [
      0,
      -3,
      -3,
      0,
      6,
      0,
      0,
      -3,
      6,
      -3
    ],
    [
      0,
      -3,
      -3,
      0,
      3,
      0,
      3,
      -3,
      3,
      -3
    ],
    [
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      3,
      -3
    ],
    [
      0,
      0,
      3,
      0,
      3,
      0,
      3,
      0,
      3,
      -6
    ]
  ],
  "denominator": 3,
  "B": [
    [
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      1,
      -1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      -1
    ],
    [
      1,
      -1,
      0,
      -1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      0,
      1,
      0,
      -1,
      0,
      -1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      1,
      0,
      -1,
      -1,
      0,
      0
    ],
    [
      0,
      1,
      -1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0
    ]
  ],
  "W": [
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "features": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      1,
      1,
      1,
      1,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      1,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      1,
      1,
      0,
      1,
      1,
      1,
      1,
      0,
      1
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      1,
      2,
      1,
      0,
      1,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      2,
      0,
      0,
      0,
      0,
      2,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      2,
      0,
      1,
      0,
      1,
      0,
      0,
      2,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      2,
      1,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      2,
      0,
      0,
      1,
      0,
      1,
      1,
      1,
      0,
      1,
      0,
      1,
      2,
      1,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      1,
      1,
      1,
      1,
      2,
      1,
      1,
      1,
      1,
      1
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      2,
      1,
      1,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      2,
      0,
      2,
      0,
      1,
      0,
      0,
      2,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      2,
      2,
      0,
      2,
      0,
      1,
      0,
      0,
      3,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      2,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      2,
      0,
      2,
      0,
      1,
      0,
      0,
      3,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      0,
      1,
      0,
      2,
      2,
      1,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      2,
      0,
      1,
      1,
      0,
      2,
      1,
      1,
      0,
      2,
      1,
      2,
      2,
      1,
      1
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      1,
      2,
      2,
      1,
      3,
      2,
      1,
      2,
      1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      2,
      0,
      1,
      0,
      1,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      2,
      0,
      1,
      0,
      0,
      2,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      2,
      0,
      1,
      0,
      0,
      1,
      1,
      0,
      0,
      1,
      0,
      2,
      1,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      1,
      1,
      0,
      2,
      1,
      1,
      2,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      1,
      1,
      1,
      2,
      1,
      2,
      2,
      0,
      1,
      1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      1,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      0,
      1,
      1,
      0,
      1,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  ],
  "objects": [
    {
      "object": "X1,0",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        1,
        0,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "status": "unbalanced",
      "incoming": [
        "X3,0",
        "Id1"
      ],
      "outgoing": [
        "X1,1"
      ]
    },
    {
      "object": "X1,1",
      "dimension": [
        1,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "status": "admissible",
      "incoming": [
        "X3,1",
        "X1,0"
      ],
      "outgoing": [
        "X3,0",
        "Id1",
        "X1,2"
      ]
    },
    {
      "object": "X1,2",
      "dimension": [
        0,
        0,
        1,
        1,
        0,
        0
      ],
      "p_plus": [
        0,
        1,
        0,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "status": "admissible",
      "incoming": [
        "X3,2",
        "X1,1"
      ],
      "outgoing": [
        "X3,1",
        "X1,3"
      ]
    },
    {
      "object": "X1,3",
      "dimension": [
        0,
        1,
        0,
        1,
        1,
        1
      ],
      "p_plus": [
        0,
        0,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1
      ],
      "status": "unbalanced",
      "incoming": [
        "X3,3",
        "X1,2"
      ],
      "outgoing": [
        "X3,2",
        "X1,4"
      ]
    },
    {
      "object": "X1,4",
      "dimension": [
        1,
        0,
        1,
        1,
        1,
        0
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        0,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      "degree": [
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X3,4",
        "X1,3"
      ],
      "outgoing": [
        "X3,3",
        "X1,5"
      ]
    },
    {
      "object": "X1,5",
      "dimension": [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        0,
        1,
        0,
        1,
        1,
        0,
        1,
        0,
        0,
        1,
        1,
        0
      ],
      "degree": [
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "admissible",
      "incoming": [
        "X3,5",
        "X1,4"
      ],
      "outgoing": [
        "X3,4",
        "X1,6"
      ]
    },
    {
      "object": "X1,6",
      "dimension": [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "hom_profile": [
        0,
        1,
        1,
        0,
        0,
        1,
        1,
        1,
        1,
        0,
        0,
        1
      ],
      "degree": [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "outside",
      "incoming": [
        "X3,6",
        "X1,5"
      ],
      "outgoing": [
        "X3,5"
      ]
    },
    {
      "object": "Id1",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        1,
        0,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X1,1"
      ],
      "outgoing": [
        "X1,0"
      ]
    },
    {
      "object": "X2,0",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "status": "outside",
      "incoming": [
        "X4,1"
      ],
      "outgoing": [
        "X4,0",
        "X2,1"
      ]
    },
    {
      "object": "X2,1",
      "dimension": [
        0,
        1,
        0,
        1,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        3,
        -1,
        0,
        0,
        -1,
        1,
        1,
        0
      ],
      "status": "excluded",
      "incoming": [
        "X4,2",
        "X2,0"
      ],
      "outgoing": [
        "X4,1",
        "X2,2"
      ]
    },
    {
      "object": "X2,2",
      "dimension": [
        1,
        0,
        1,
        1,
        1,
        1
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        1,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        3,
        -1,
        1,
        0,
        -2,
        1,
        2,
        0
      ],
      "status": "excluded",
      "incoming": [
        "X4,3",
        "X2,1"
      ],
      "outgoing": [
        "X4,2",
        "X2,3"
      ]
    },
    {
      "object": "X2,3",
      "dimension": [
        0,
        1,
        1,
        2,
        1,
        0
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        2,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      "degree": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "status": "outside",
      "incoming": [
        "X4,4",
        "X2,2"
      ],
      "outgoing": [
        "X4,3",
        "X2,4"
      ]
    },
    {
      "object": "X2,4",
      "dimension": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "p_plus": [
        0,
        0,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        1,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        1,
        1,
        1,
        0
      ],
      "degree": [
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "admissible",
      "incoming": [
        "X4,5",
        "X2,3"
      ],
      "outgoing": [
        "X4,4",
        "X2,5"
      ]
    },
    {
      "object": "X2,5",
      "dimension": [
        0,
        0,
        1,
        1,
        1,
        0
      ],
      "p_plus": [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        0,
        1
      ],
      "degree": [
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "status": "outside",
      "incoming": [
        "X4,6",
        "Id2",
        "X2,4"
      ],
      "outgoing": [
        "X4,5",
        "X2,6"
      ]
    },
    {
      "object": "X2,6",
      "dimension": [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        2,
        1,
        0,
        1,
        1,
        0
      ],
      "degree": [
        0,
        0,
        -1,
        0,
        -1,
        0,
        1,
        0,
        -2,
        2
      ],
      "status": "excluded",
      "incoming": [
        "X2,5"
      ],
      "outgoing": [
        "X4,6",
        "Id2"
      ]
    },
    {
      "object": "Id2",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "status": "excluded",
      "incoming": [
        "X2,6"
      ],
      "outgoing": [
        "X2,5"
      ]
    },
    {
      "object": "X3,0",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X1,1",
        "X4,1"
      ],
      "outgoing": [
        "X1,0",
        "X4,0",
        "X3,1"
      ]
    },
    {
      "object": "X3,1",
      "dimension": [
        1,
        0,
        1,
        1,
        0,
        0
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "status": "admissible",
      "incoming": [
        "X1,2",
        "X4,2",
        "X3,0"
      ],
      "outgoing": [
        "X1,1",
        "X4,1",
        "X3,2"
      ]
    },
    {
      "object": "X3,2",
      "dimension": [
        0,
        1,
        1,
        2,
        1,
        1
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        2,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        2,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0
      ],
      "status": "admissible",
      "incoming": [
        "X1,3",
        "X4,3",
        "X3,1"
      ],
      "outgoing": [
        "X1,2",
        "X4,2",
        "X3,3"
      ]
    },
    {
      "object": "X3,3",
      "dimension": [
        1,
        1,
        1,
        2,
        2,
        1
      ],
      "p_plus": [
        0,
        1,
        2,
        0,
        1,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        2,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        2,
        1,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X1,4",
        "X4,4",
        "X3,2"
      ],
      "outgoing": [
        "X1,3",
        "X4,3",
        "X3,4"
      ]
    },
    {
      "object": "X3,4",
      "dimension": [
        1,
        1,
        2,
        2,
        1,
        0
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        2,
        0,
        0
      ],
      "hom_profile": [
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        0,
        1,
        2,
        1,
        0
      ],
      "degree": [
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X1,5",
        "X4,5",
        "X3,3"
      ],
      "outgoing": [
        "X1,4",
        "X4,4",
        "X3,5"
      ]
    },
    {
      "object": "X3,5",
      "dimension": [
        0,
        1,
        1,
        1,
        1,
        1
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      "hom_profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "degree": [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0
      ],
      "status": "outside",
      "incoming": [
        "X1,6",
        "X4,6",
        "Id5",
        "X3,4"
      ],
      "outgoing": [
        "X1,5",
        "X4,5",
        "X3,6"
      ]
    },
    {
      "object": "X3,6",
      "dimension": [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "hom_profile": [
        1,
        1,
        1,
        1,
        1,
        1,
        2,
        2,
        1,
        1,
        0,
        1
      ],
      "degree": [
        0,
        0,
        -2,
        2,
        -2,
        0,
        1,
        0,
        -1,
        1
      ],
      "status": "excluded",
      "incoming": [
        "X3,5"
      ],
      "outgoing": [
        "X1,6",
        "X4,6",
        "Id5"
      ]
    },
    {
      "object": "Id3",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "status": "excluded",
      "incoming": [
        "X5,6"
      ],
      "outgoing": [
        "X5,5"
      ]
    },
    {
      "object": "X4,0",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "outside",
      "incoming": [
        "X3,0",
        "X5,0",
        "X2,0",
        "Id4"
      ],
      "outgoing": [
        "X4,1"
      ]
    },
    {
      "object": "X4,1",
      "dimension": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "outside",
      "incoming": [
        "X3,1",
        "X5,1",
        "X2,1",
        "X4,0"
      ],
      "outgoing": [
        "X3,0",
        "X5,0",
        "X2,0",
        "Id4",
        "X4,2"
      ]
    },
    {
      "object": "X4,2",
      "dimension": [
        1,
        1,
        1,
        2,
        1,
        1
      ],
      "p_plus": [
        0,
        1,
        2,
        0,
        2,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        2,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        1,
        0,
        1,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "outside",
      "incoming": [
        "X3,2",
        "X5,2",
        "X2,2",
        "X4,1"
      ],
      "outgoing": [
        "X3,1",
        "X5,1",
        "X2,1",
        "X4,3"
      ]
    },
    {
      "object": "X4,3",
      "dimension": [
        1,
        1,
        2,
        3,
        2,
        1
      ],
      "p_plus": [
        0,
        2,
        2,
        0,
        2,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        3,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        2,
        1,
        0,
        0
      ],
      "degree": [
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "outside",
      "incoming": [
        "X3,3",
        "X5,3",
        "X2,3",
        "X4,2"
      ],
      "outgoing": [
        "X3,2",
        "X5,2",
        "X2,2",
        "X4,4"
      ]
    },
    {
      "object": "X4,4",
      "dimension": [
        1,
        2,
        2,
        3,
        2,
        1
      ],
      "p_plus": [
        0,
        1,
        2,
        0,
        2,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        3,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1,
        0,
        2,
        2,
        1,
        0
      ],
      "degree": [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X3,4",
        "X5,4",
        "X2,4",
        "X4,3"
      ],
      "outgoing": [
        "X3,3",
        "X5,3",
        "X2,3",
        "X4,5"
      ]
    },
    {
      "object": "X4,5",
      "dimension": [
        1,
        1,
        2,
        2,
        2,
        1
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        2,
        0,
        1
      ],
      "hom_profile": [
        1,
        0,
        2,
        1,
        1,
        0,
        2,
        1,
        2,
        2,
        1,
        1
      ],
      "degree": [
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "outside",
      "incoming": [
        "X3,5",
        "X5,5",
        "X2,5",
        "X4,4"
      ],
      "outgoing": [
        "X3,4",
        "X5,4",
        "X2,4",
        "X4,6"
      ]
    },
    {
      "object": "X4,6",
      "dimension": [
        0,
        1,
        1,
        1,
        1,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        1,
        1,
        1,
        2,
        2,
        1,
        3,
        2,
        1,
        2,
        1,
        1
      ],
      "degree": [
        0,
        0,
        -2,
        1,
        -1,
        0,
        1,
        0,
        -2,
        2
      ],
      "status": "excluded",
      "incoming": [
        "X3,6",
        "X5,6",
        "X2,6",
        "X4,5"
      ],
      "outgoing": [
        "X3,5",
        "X5,5",
        "X2,5"
      ]
    },
    {
      "object": "Id4",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        2,
        0,
        -1,
        0,
        -2,
        1,
        1,
        0
      ],
      "status": "excluded",
      "incoming": [
        "X4,1"
      ],
      "outgoing": [
        "X4,0"
      ]
    },
    {
      "object": "X5,0",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X4,1",
        "X6,1"
      ],
      "outgoing": [
        "X4,0",
        "X6,0",
        "X5,1"
      ]
    },
    {
      "object": "X5,1",
      "dimension": [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X4,2",
        "X6,2",
        "X5,0"
      ],
      "outgoing": [
        "X4,1",
        "X6,1",
        "X5,2"
      ]
    },
    {
      "object": "X5,2",
      "dimension": [
        1,
        1,
        1,
        2,
        1,
        0
      ],
      "p_plus": [
        0,
        1,
        2,
        0,
        1,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        2,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      "degree": [
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X4,3",
        "X6,3",
        "X5,1"
      ],
      "outgoing": [
        "X4,2",
        "X6,2",
        "X5,3"
      ]
    },
    {
      "object": "X5,3",
      "dimension": [
        1,
        1,
        2,
        2,
        1,
        1
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        2,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        2,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        0
      ],
      "degree": [
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "admissible",
      "incoming": [
        "X4,4",
        "X6,4",
        "X5,2"
      ],
      "outgoing": [
        "X4,3",
        "X6,3",
        "X5,4"
      ]
    },
    {
      "object": "X5,4",
      "dimension": [
        0,
        1,
        1,
        2,
        2,
        1
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        2,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1,
        0,
        2,
        1,
        0,
        1
      ],
      "degree": [
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "outside",
      "incoming": [
        "X4,5",
        "X6,5",
        "X5,3"
      ],
      "outgoing": [
        "X4,4",
        "X6,4",
        "X5,5"
      ]
    },
    {
      "object": "X5,5",
      "dimension": [
        1,
        1,
        1,
        1,
        1,
        0
      ],
      "p_plus": [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        1,
        0,
        1,
        1,
        1,
        0,
        2,
        1,
        1,
        2,
        1,
        0
      ],
      "degree": [
        0,
        1,
        -1,
        1,
        -2,
        0,
        0,
        0,
        -1,
        2
      ],
      "status": "excluded",
      "incoming": [
        "X4,6",
        "X6,6",
        "Id3",
        "X5,4"
      ],
      "outgoing": [
        "X4,5",
        "X6,5",
        "X5,6"
      ]
    },
    {
      "object": "X5,6",
      "dimension": [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "hom_profile": [
        1,
        1,
        1,
        1,
        2,
        1,
        2,
        2,
        0,
        1,
        1,
        1
      ],
      "degree": [
        0,
        1,
        -2,
        1,
        -1,
        0,
        1,
        0,
        -2,
        2
      ],
      "status": "excluded",
      "incoming": [
        "X5,5"
      ],
      "outgoing": [
        "X4,6",
        "X6,6",
        "Id3"
      ]
    },
    {
      "object": "Id5",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "status": "excluded",
      "incoming": [
        "X3,6"
      ],
      "outgoing": [
        "X3,5"
      ]
    },
    {
      "object": "X6,0",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1
      ],
      "status": "unbalanced",
      "incoming": [
        "X5,0",
        "Id6"
      ],
      "outgoing": [
        "X6,1"
      ]
    },
    {
      "object": "X6,1",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1
      ],
      "status": "admissible",
      "incoming": [
        "X5,1",
        "X6,0"
      ],
      "outgoing": [
        "X5,0",
        "Id6",
        "X6,2"
      ]
    },
    {
      "object": "X6,2",
      "dimension": [
        0,
        0,
        0,
        1,
        1,
        0
      ],
      "p_plus": [
        0,
        1,
        1,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "degree": [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "status": "unbalanced",
      "incoming": [
        "X5,2",
        "X6,1"
      ],
      "outgoing": [
        "X5,1",
        "X6,3"
      ]
    },
    {
      "object": "X6,3",
      "dimension": [
        1,
        1,
        1,
        1,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        1,
        0,
        1,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      "degree": [
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X5,3",
        "X6,2"
      ],
      "outgoing": [
        "X5,2",
        "X6,4"
      ]
    },
    {
      "object": "X6,4",
      "dimension": [
        0,
        0,
        1,
        1,
        1,
        1
      ],
      "p_plus": [
        0,
        1,
        0,
        0,
        1,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1
      ],
      "degree": [
        0,
        1,
        1,
        0,
        1,
        0,
        0,
        1,
        0,
        0
      ],
      "status": "outside",
      "incoming": [
        "X5,4",
        "X6,3"
      ],
      "outgoing": [
        "X5,3",
        "X6,5"
      ]
    },
    {
      "object": "X6,5",
      "dimension": [
        0,
        1,
        0,
        1,
        1,
        0
      ],
      "p_plus": [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "p_minus": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "hom_profile": [
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        -1,
        2
      ],
      "status": "excluded",
      "incoming": [
        "X5,5",
        "X6,4"
      ],
      "outgoing": [
        "X5,4",
        "X6,6"
      ]
    },
    {
      "object": "X6,6",
      "dimension": [
        1,
        0,
        1,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_minus": [
        1,
        0,
        0,
        0,
        0,
        0
      ],
      "hom_profile": [
        1,
        0,
        1,
        0,
        1,
        0,
        1,
        1,
        0,
        1,
        1,
        0
      ],
      "degree": [
        0,
        1,
        -1,
        1,
        -1,
        0,
        0,
        0,
        -1,
        2
      ],
      "status": "excluded",
      "incoming": [
        "X5,6",
        "X6,5"
      ],
      "outgoing": [
        "X5,5"
      ]
    },
    {
      "object": "Id6",
      "dimension": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "p_plus": [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "p_minus": [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "hom_profile": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "degree": [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "status": "unbalanced",
      "incoming": [
        "X6,1"
      ],
      "outgoing": [
        "X6,0"
      ]
    }
  ]
}


==> anc/A5/data/B.csv <==
0,0,1,-1,0,0,0,0,1,-1,1,0,0,0,0,0,0,0
0,0,1,0,0,0,-1,0,0,0,0,0,0,1,0,0,1,-1
1,-1,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,-1,0,-1,0,0,0,1,0,0,0,0,1,0,0
0,0,0,1,0,-1,0,0,0,0,-1,1,0,0,0,0,0,0
0,0,0,0,1,0,0,1,0,0,0,-1,1,0,-1,-1,0,0
0,1,-1,1,0,0,0,1,0,0,0,0,0,-1,0,-1,0,0
0,0,0,0,0,-1,1,0,0,0,0,1,0,-1,0,0,0,0


==> anc/A5/data/B_article.csv <==
0,1,-1,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,1,0,0,0,0,-1,0,1,-1,0,0,0,0,0,0
1,0,0,0,0,0,-1,0,0,1,0,0,0,0,1,0,-1,0
1,-1,0,0,-1,0,-1,0,0,0,0,1,0,0,0,0,0,1
0,0,0,1,0,-1,0,0,0,0,0,-1,1,0,0,0,0,0
0,0,0,0,1,0,0,1,0,0,0,0,-1,1,0,-1,0,-1
-1,0,1,1,0,0,0,1,0,0,0,0,0,0,-1,0,0,-1
0,0,0,0,0,-1,1,0,0,0,0,0,1,0,-1,0,0,0


==> anc/A5/data/N_E.csv <==
0,1,-6,3,-4,0,6,1,-11,7
0,3,-6,3,-6,0,9,3,-15,6
0,2,-12,6,-8,0,12,2,-19,8
0,3,-18,9,-12,0,18,6,-33,12
0,4,-12,6,-10,0,12,4,-23,10
0,2,-6,3,-5,0,6,2,-13,8
3,-1,6,-3,4,0,-6,-1,11,-4
0,0,6,-3,6,0,-6,-3,15,-6
0,-2,15,-6,8,0,-12,-2,22,-8
0,-3,18,-6,12,0,-18,-3,33,-12
0,-4,12,-6,13,0,-12,-4,26,-10
0,-2,6,-3,5,3,-6,-2,13,-5
0,1,-6,3,-4,0,6,1,-11,4
0,0,-6,3,-6,0,6,3,-15,6
0,2,-15,6,-8,0,12,2,-22,8
0,6,-12,6,-15,0,12,6,-30,12
0,4,-12,6,-13,0,12,4,-26,10
0,2,-6,3,-5,0,6,2,-13,5
0,3,0,3,0,0,0,3,0,-3
0,3,0,3,0,0,0,6,0,-6
0,0,9,-3,0,0,-9,3,6,0
0,-3,6,0,0,0,-6,0,6,0
0,0,0,-6,6,0,0,-3,0,3
0,-3,0,-3,3,0,0,-3,0,3
0,3,3,-3,0,0,-3,0,3,0
0,-3,0,3,-3,0,-3,-3,6,0
0,-3,-3,0,6,0,0,-3,6,-3
0,-3,-3,0,3,0,3,-3,3,-3
0,0,0,3,0,0,0,0,3,-3
0,0,3,0,3,0,3,0,3,-6


==> anc/A5/data/VALIDATION.txt <==
36 positive-root Schur modules and 48 presentations reconstructed over Q.
624 module-Hom equations solved; all 48 degrees integral.
Feature lattice rank 30, index 3; matrix congruence verified.
All 2304 commutative-square Hom spaces computed; every End=Q.
Radical-square quotients give exactly the 77 solid arrows.
624 independent Hom-to-cokernel exact-sequence checks passed.
35 dominant objects; 18 full fibres; 8 admissible, 12 outside, 15 unbalanced.
Excluded: Id2, Id3, Id5 have degree zero; the other 10 have a negative Dynkin coordinate.
BW=0; frozen degree sum (2,...,2); unit Smith factors for both grading maps.
Subsequent manuscript comparison: all 18 printed fibres and all 8 marks agree.
All eight unordered exchanges agree; irreducibility and zero LP normalizers checked; article-order B,W exported.
Elapsed 5.27s. PASS


==> anc/A5/data/W.csv <==
0,0,0,0,1,0,0,0,0,1
0,0,1,0,0,0,0,0,0,1
0,1,0,0,0,0,0,0,0,1
0,1,0,0,1,0,0,0,1,0
0,1,0,0,1,0,0,1,0,0
0,1,0,1,0,0,0,1,0,0
0,1,1,0,0,0,0,0,1,0
0,1,1,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,1
0,0,0,0,1,0,0,0,1,0
0,0,0,1,0,0,0,1,0,0
0,0,0,1,0,0,1,0,0,0
0,0,1,0,0,0,0,0,1,0
0,1,0,0,0,0,1,0,0,0
0,1,1,0,1,0,0,1,0,0
1,0,0,0,0,0,0,0,0,0
1,0,0,0,0,0,0,0,0,1


==> anc/A5/data/W_article.csv <==
0,1,0,0,0,0,0,0,0,1
0,0,0,0,1,0,0,0,0,1
0,0,1,0,0,0,0,0,0,1
0,1,0,0,1,0,0,0,1,0
0,1,0,0,1,0,0,1,0,0
0,1,0,1,0,0,0,1,0,0
0,1,1,0,0,0,0,0,1,0
0,1,1,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0
1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,1
0,0,0,0,1,0,0,0,1,0
0,0,0,1,0,0,0,1,0,0
0,0,0,1,0,0,1,0,0,0
0,0,1,0,0,0,0,0,1,0
0,1,0,0,0,0,1,0,0,0
1,0,0,0,0,0,0,0,0,1
0,1,1,0,1,0,0,1,0,0


==> anc/A5/data/article_seed.json <==
{
  "names": [
    "u12",
    "u4",
    "u9",
    "u21",
    "u22",
    "u23",
    "u24",
    "u25",
    "z1",
    "z2",
    "z3",
    "z5",
    "z7",
    "z8",
    "z10",
    "z13",
    "z14",
    "z33"
  ],
  "B": [
    [
      0,
      1,
      -1,
      -1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      -1,
      0
    ],
    [
      1,
      -1,
      0,
      0,
      -1,
      0,
      -1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      1,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      -1,
      0,
      -1
    ],
    [
      -1,
      0,
      1,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      -1,
      0,
      0,
      0
    ]
  ],
  "W": [
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      0,
      0
    ]
  ],
  "exchanges": [
    "u21*u9 + u24*u4",
    "u12*z1*z5 + u21*z3",
    "u12*z10*z2 + u24*z14",
    "u12*z33*z5 + u22*u24*u4",
    "u21*z7 + u23*z5",
    "u22*u25*z8 + z13*z33*z7",
    "u12*z10*z33 + u21*u25*u9",
    "u23*z10 + u24*z7"
  ],
  "normalizer_exponents": [
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  ]
}


==> anc/A5/data/feature_lattice_hnf.csv <==
3,0,1,0,2,1,1,0,2,0,1,2,2,0,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1


==> anc/A5/data/features.csv <==
1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0
1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,1,1,0,0
1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,1,1,0,1,0,0,1,1,0
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,1,1,0,0,1
0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,1,0,0,0
0,1,0,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,1,1,0,0
0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,1,1,1,0
0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,1,1,0,1,1,1,1,0,1
0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,1,1,2,1,0,1,1,0
0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,1,1,0,2,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0
0,0,1,0,0,0,0,1,2,0,1,0,1,0,0,2,0,1,0,0,1,0,0,0,0,0,2,1,0,0
0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,2,0,0,1,0,1,1,1,0,1,0,1,2,1,0
0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,1,1,1,1,2,1,1,1,1,1
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,1,1,2,2,1,1,0,1
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,1,2,0,2,0,1,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,1,0,0,0,2,2,0,2,0,1,0,0,3,0,1,0,0,1,0,0,0,0,0,2,1,0,0
0,0,0,1,0,0,0,1,2,0,2,0,1,0,0,3,0,1,0,0,1,1,0,0,1,0,2,2,1,0
0,0,0,1,0,0,0,1,1,0,1,0,1,0,0,2,0,1,1,0,2,1,1,0,2,1,2,2,1,1
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,2,2,1,3,2,1,2,1,1
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,1,0,0,1,2,0,1,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,1,0,0,1,1,0,2,0,1,0,0,2,0,1,0,0,1,0,0,0,0,0,1,1,1,0
0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,1,0,2,1,0,1
0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,1,1,1,0,2,1,1,2,1,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,1,1,2,1,2,2,0,1,1,1
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0
0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,1,0,0,1
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0,1,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,1,0,1,1,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/A5/data/module_representatives.json <==
{
  "X1,1": {
    "dimension": [
      1,
      0,
      0,
      0,
      0,
      0
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [],
      "4->2": [],
      "6->5": []
    }
  },
  "X1,2": {
    "dimension": [
      0,
      0,
      1,
      1,
      0,
      0
    ],
    "maps": {
      "1->3": [
        []
      ],
      "4->3": [
        [
          -1
        ]
      ],
      "4->5": [],
      "4->2": [],
      "6->5": []
    }
  },
  "X1,3": {
    "dimension": [
      0,
      1,
      0,
      1,
      1,
      1
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [
        [
          1
        ]
      ],
      "4->2": [
        [
          -1
        ]
      ],
      "6->5": [
        [
          1
        ]
      ]
    }
  },
  "X1,4": {
    "dimension": [
      1,
      0,
      1,
      1,
      1,
      0
    ],
    "maps": {
      "1->3": [
        [
          -1
        ]
      ],
      "4->3": [
        [
          1
        ]
      ],
      "4->5": [
        [
          1
        ]
      ],
      "4->2": [],
      "6->5": [
        []
      ]
    }
  },
  "X1,5": {
    "dimension": [
      0,
      1,
      1,
      1,
      0,
      0
    ],
    "maps": {
      "1->3": [
        []
      ],
      "4->3": [
        [
          -1
        ]
      ],
      "4->5": [],
      "4->2": [
        [
          -1
        ]
      ],
      "6->5": []
    }
  },
  "X1,6": {
    "dimension": [
      0,
      0,
      0,
      0,
      1,
      1
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [
        []
      ],
      "4->2": [],
      "6->5": [
        [
          1
        ]
      ]
    }
  },
  "X2,1": {
    "dimension": [
      0,
      1,
      0,
      1,
      0,
      0
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [],
      "4->2": [
        [
          1
        ]
      ],
      "6->5": []
    }
  },
  "X2,2": {
    "dimension": [
      1,
      0,
      1,
      1,
      1,
      1
    ],
    "maps": {
      "1->3": [
        [
          1
        ]
      ],
      "4->3": [
        [
          1
        ]
      ],
      "4->5": [
        [
          -1
        ]
      ],
      "4->2": [],
      "6->5": [
        [
          1
        ]
      ]
    }
  },
  "X2,3": {
    "dimension": [
      0,
      1,
      1,
      2,
      1,
      0
    ],
    "maps": {
      "1->3": [
        []
      ],
      "4->3": [
        [
          1,
          -1
        ]
      ],
      "4->5": [
        [
          1,
          1
        ]
      ],
      "4->2": [
        [
          1,
          0
        ]
      ],
      "6->5": [
        []
      ]
    }
  },
  "X2,4": {
    "dimension": [
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "maps": {
      "1->3": [
        [
          -1
        ]
      ],
      "4->3": [
        [
          -1
        ]
      ],
      "4->5": [
        [
          -1
        ]
      ],
      "4->2": [
        [
          -1
        ]
      ],
      "6->5": [
        [
          1
        ]
      ]
    }
  },
  "X2,5": {
    "dimension": [
      0,
      0,
      1,
      1,
      1,
      0
    ],
    "maps": {
      "1->3": [
        []
      ],
      "4->3": [
        [
          1
        ]
      ],
      "4->5": [
        [
          -1
        ]
      ],
      "4->2": [],
      "6->5": [
        []
      ]
    }
  },
  "X2,6": {
    "dimension": [
      0,
      1,
      0,
      0,
      0,
      0
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [],
      "4->2": [
        []
      ],
      "6->5": []
    }
  },
  "X3,1": {
    "dimension": [
      1,
      0,
      1,
      1,
      0,
      0
    ],
    "maps": {
      "1->3": [
        [
          -1
        ]
      ],
      "4->3": [
        [
          1
        ]
      ],
      "4->5": [],
      "4->2": [],
      "6->5": []
    }
  },
  "X3,2": {
    "dimension": [
      0,
      1,
      1,
      2,
      1,
      1
    ],
    "maps": {
      "1->3": [
        []
      ],
      "4->3": [
        [
          -1,
          -1
        ]
      ],
      "4->5": [
        [
          1,
          -1
        ]
      ],
      "4->2": [
        [
          0,
          -1
        ]
      ],
      "6->5": [
        [
          1
        ]
      ]
    }
  },
  "X3,3": {
    "dimension": [
      1,
      1,
      1,
      2,
      2,
      1
    ],
    "maps": {
      "1->3": [
        [
          1
        ]
      ],
      "4->3": [
        [
          1,
          -1
        ]
      ],
      "4->5": [
        [
          1,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "4->2": [
        [
          1,
          1
        ]
      ],
      "6->5": [
        [
          -1
        ],
        [
          -1
        ]
      ]
    }
  },
  "X3,4": {
    "dimension": [
      1,
      1,
      2,
      2,
      1,
      0
    ],
    "maps": {
      "1->3": [
        [
          -1
        ],
        [
          0
        ]
      ],
      "4->3": [
        [
          -1,
          1
        ],
        [
          -1,
          0
        ]
      ],
      "4->5": [
        [
          1,
          -1
        ]
      ],
      "4->2": [
        [
          0,
          1
        ]
      ],
      "6->5": [
        []
      ]
    }
  },
  "X3,5": {
    "dimension": [
      0,
      1,
      1,
      1,
      1,
      1
    ],
    "maps": {
      "1->3": [
        []
      ],
      "4->3": [
        [
          -1
        ]
      ],
      "4->5": [
        [
          -1
        ]
      ],
      "4->2": [
        [
          1
        ]
      ],
      "6->5": [
        [
          -1
        ]
      ]
    }
  },
  "X3,6": {
    "dimension": [
      0,
      0,
      0,
      0,
      1,
      0
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [
        []
      ],
      "4->2": [],
      "6->5": [
        []
      ]
    }
  },
  "X4,1": {
    "dimension": [
      0,
      0,
      0,
      1,
      0,
      0
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [],
      "4->2": [],
      "6->5": []
    }
  },
  "X4,2": {
    "dimension": [
      1,
      1,
      1,
      2,
      1,
      1
    ],
    "maps": {
      "1->3": [
        [
          1
        ]
      ],
      "4->3": [
        [
          0,
          1
        ]
      ],
      "4->5": [
        [
          1,
          -1
        ]
      ],
      "4->2": [
        [
          1,
          1
        ]
      ],
      "6->5": [
        [
          -1
        ]
      ]
    }
  },
  "X4,3": {
    "dimension": [
      1,
      1,
      2,
      3,
      2,
      1
    ],
    "maps": {
      "1->3": [
        [
          0
        ],
        [
          -1
        ]
      ],
      "4->3": [
        [
          1,
          1,
          1
        ],
        [
          0,
          1,
          1
        ]
      ],
      "4->5": [
        [
          0,
          -1,
          0
        ],
        [
          1,
          0,
          0
        ]
      ],
      "4->2": [
        [
          1,
          -1,
          1
        ]
      ],
      "6->5": [
        [
          1
        ],
        [
          1
        ]
      ]
    }
  },
  "X4,4": {
    "dimension": [
      1,
      2,
      2,
      3,
      2,
      1
    ],
    "maps": {
      "1->3": [
        [
          0
        ],
        [
          1
        ]
      ],
      "4->3": [
        [
          -1,
          0,
          1
        ],
        [
          0,
          1,
          0
        ]
      ],
      "4->5": [
        [
          -1,
          -1,
          -1
        ],
        [
          1,
          -1,
          -1
        ]
      ],
      "4->2": [
        [
          1,
          -1,
          0
        ],
        [
          1,
          1,
          -1
        ]
      ],
      "6->5": [
        [
          -1
        ],
        [
          -1
        ]
      ]
    }
  },
  "X4,5": {
    "dimension": [
      1,
      1,
      2,
      2,
      2,
      1
    ],
    "maps": {
      "1->3": [
        [
          0
        ],
        [
          -1
        ]
      ],
      "4->3": [
        [
          -1,
          -1
        ],
        [
          1,
          0
        ]
      ],
      "4->5": [
        [
          -1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "4->2": [
        [
          0,
          1
        ]
      ],
      "6->5": [
        [
          -1
        ],
        [
          1
        ]
      ]
    }
  },
  "X4,6": {
    "dimension": [
      0,
      1,
      1,
      1,
      1,
      0
    ],
    "maps": {
      "1->3": [
        []
      ],
      "4->3": [
        [
          1
        ]
      ],
      "4->5": [
        [
          1
        ]
      ],
      "4->2": [
        [
          -1
        ]
      ],
      "6->5": [
        []
      ]
    }
  },
  "X5,1": {
    "dimension": [
      0,
      0,
      0,
      1,
      1,
      1
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [
        [
          1
        ]
      ],
      "4->2": [],
      "6->5": [
        [
          -1
        ]
      ]
    }
  },
  "X5,2": {
    "dimension": [
      1,
      1,
      1,
      2,
      1,
      0
    ],
    "maps": {
      "1->3": [
        [
          -1
        ]
      ],
      "4->3": [
        [
          0,
          1
        ]
      ],
      "4->5": [
        [
          -1,
          0
        ]
      ],
      "4->2": [
        [
          1,
          1
        ]
      ],
      "6->5": [
        []
      ]
    }
  },
  "X5,3": {
    "dimension": [
      1,
      1,
      2,
      2,
      1,
      1
    ],
    "maps": {
      "1->3": [
        [
          -1
        ],
        [
          0
        ]
      ],
      "4->3": [
        [
          -1,
          1
        ],
        [
          1,
          0
        ]
      ],
      "4->5": [
        [
          0,
          1
        ]
      ],
      "4->2": [
        [
          1,
          1
        ]
      ],
      "6->5": [
        [
          -1
        ]
      ]
    }
  },
  "X5,4": {
    "dimension": [
      0,
      1,
      1,
      2,
      2,
      1
    ],
    "maps": {
      "1->3": [
        []
      ],
      "4->3": [
        [
          1,
          1
        ]
      ],
      "4->5": [
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ]
      ],
      "4->2": [
        [
          0,
          1
        ]
      ],
      "6->5": [
        [
          1
        ],
        [
          0
        ]
      ]
    }
  },
  "X5,5": {
    "dimension": [
      1,
      1,
      1,
      1,
      1,
      0
    ],
    "maps": {
      "1->3": [
        [
          -1
        ]
      ],
      "4->3": [
        [
          -1
        ]
      ],
      "4->5": [
        [
          1
        ]
      ],
      "4->2": [
        [
          1
        ]
      ],
      "6->5": [
        []
      ]
    }
  },
  "X5,6": {
    "dimension": [
      0,
      0,
      1,
      0,
      0,
      0
    ],
    "maps": {
      "1->3": [
        []
      ],
      "4->3": [
        []
      ],
      "4->5": [],
      "4->2": [],
      "6->5": []
    }
  },
  "X6,1": {
    "dimension": [
      0,
      0,
      0,
      0,
      0,
      1
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [],
      "4->2": [],
      "6->5": []
    }
  },
  "X6,2": {
    "dimension": [
      0,
      0,
      0,
      1,
      1,
      0
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [
        [
          -1
        ]
      ],
      "4->2": [],
      "6->5": [
        []
      ]
    }
  },
  "X6,3": {
    "dimension": [
      1,
      1,
      1,
      1,
      0,
      0
    ],
    "maps": {
      "1->3": [
        [
          -1
        ]
      ],
      "4->3": [
        [
          -1
        ]
      ],
      "4->5": [],
      "4->2": [
        [
          1
        ]
      ],
      "6->5": []
    }
  },
  "X6,4": {
    "dimension": [
      0,
      0,
      1,
      1,
      1,
      1
    ],
    "maps": {
      "1->3": [
        []
      ],
      "4->3": [
        [
          -1
        ]
      ],
      "4->5": [
        [
          1
        ]
      ],
      "4->2": [],
      "6->5": [
        [
          -1
        ]
      ]
    }
  },
  "X6,5": {
    "dimension": [
      0,
      1,
      0,
      1,
      1,
      0
    ],
    "maps": {
      "1->3": [],
      "4->3": [],
      "4->5": [
        [
          -1
        ]
      ],
      "4->2": [
        [
          1
        ]
      ],
      "6->5": [
        []
      ]
    }
  },
  "X6,6": {
    "dimension": [
      1,
      0,
      1,
      0,
      0,
      0
    ],
    "maps": {
      "1->3": [
        [
          -1
        ]
      ],
      "4->3": [
        []
      ],
      "4->5": [],
      "4->2": [],
      "6->5": []
    }
  }
}


==> anc/A5/data/objects.csv <==
object,dimension,p_plus,p_minus,hom_profile,degree,status
"X1,0","(0, 0, 0, 0, 0, 0)","(1, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(1, 0, 0, 0, 0, 0, 0, 0, 0, 1)",unbalanced
"X1,1","(1, 0, 0, 0, 0, 0)","(0, 0, 1, 0, 0, 0)","(1, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 0, 1, 0, 0, 0, 0, 0, 0, 1)",admissible
"X1,2","(0, 0, 1, 1, 0, 0)","(0, 1, 0, 0, 1, 0)","(0, 0, 0, 1, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 1, 0, 0, 0, 0, 0, 0, 0, 1)",admissible
"X1,3","(0, 1, 0, 1, 1, 1)","(0, 0, 1, 0, 1, 0)","(0, 0, 0, 1, 0, 1)","(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)","(0, 0, 0, 0, 1, 0, 0, 0, 0, 1)",unbalanced
"X1,4","(1, 0, 1, 1, 1, 0)","(0, 1, 1, 0, 0, 0)","(1, 0, 0, 1, 0, 0)","(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0)","(0, 1, 0, 1, 0, 0, 0, 1, 0, 0)",unbalanced
"X1,5","(0, 1, 1, 1, 0, 0)","(0, 0, 0, 0, 1, 0)","(0, 0, 0, 1, 0, 0)","(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0)","(0, 1, 0, 0, 1, 0, 0, 1, 0, 0)",admissible
"X1,6","(0, 0, 0, 0, 1, 1)","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 1)","(0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1)","(0, 0, 0, 1, 0, 0, 0, 1, 0, 0)",outside
Id1,"(0, 0, 0, 0, 0, 0)","(1, 0, 0, 0, 0, 0)","(1, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(1, 0, 0, 0, 0, 0, 0, 0, 0, 0)",unbalanced
"X2,0","(0, 0, 0, 0, 0, 0)","(0, 1, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 1, 0, 0, 0, 0, 1, 0, 0, 0)",outside
"X2,1","(0, 1, 0, 1, 0, 0)","(0, 0, 1, 0, 1, 0)","(0, 0, 0, 1, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 1, 3, -1, 0, 0, -1, 1, 1, 0)",excluded
"X2,2","(1, 0, 1, 1, 1, 1)","(0, 1, 1, 0, 1, 0)","(1, 0, 0, 1, 0, 1)","(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)","(0, 1, 3, -1, 1, 0, -2, 1, 2, 0)",excluded
"X2,3","(0, 1, 1, 2, 1, 0)","(0, 1, 1, 0, 1, 0)","(0, 0, 0, 2, 0, 0)","(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0)","(0, 0, 1, 0, 0, 0, 0, 0, 1, 0)",outside
"X2,4","(1, 1, 1, 1, 1, 1)","(0, 0, 1, 0, 1, 0)","(1, 0, 0, 1, 0, 1)","(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0)","(0, 1, 1, 0, 0, 0, 0, 1, 0, 0)",admissible
"X2,5","(0, 0, 1, 1, 1, 0)","(0, 1, 0, 0, 0, 0)","(0, 0, 0, 1, 0, 0)","(1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1)","(0, 1, 1, 0, 0, 0, 0, 0, 1, 0)",outside
"X2,6","(0, 1, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0)","(0, 1, 0, 0, 0, 0)","(0, 1, 0, 1, 1, 1, 2, 1, 0, 1, 1, 0)","(0, 0, -1, 0, -1, 0, 1, 0, -2, 2)",excluded
Id2,"(0, 0, 0, 0, 0, 0)","(0, 1, 0, 0, 0, 0)","(0, 1, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0)",excluded
"X3,0","(0, 0, 0, 0, 0, 0)","(0, 0, 1, 0, 0, 0)","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 0, 1, 0, 0, 0, 0, 0, 1, 0)",unbalanced
"X3,1","(1, 0, 1, 1, 0, 0)","(0, 1, 1, 0, 1, 0)","(1, 0, 0, 1, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 1, 1, 0, 0, 0, 0, 0, 1, 0)",admissible
"X3,2","(0, 1, 1, 2, 1, 1)","(0, 1, 1, 0, 2, 0)","(0, 0, 0, 2, 0, 1)","(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)","(0, 1, 0, 0, 1, 0, 0, 0, 1, 0)",admissible
"X3,3","(1, 1, 1, 2, 2, 1)","(0, 1, 2, 0, 1, 0)","(1, 0, 0, 2, 0, 1)","(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0)","(0, 0, 0, 0, 1, 0, 0, 0, 1, 0)",unbalanced
"X3,4","(1, 1, 2, 2, 1, 0)","(0, 1, 1, 0, 1, 0)","(1, 0, 0, 2, 0, 0)","(1, 0, 1, 1, 1, 0, 1, 0, 1, 2, 1, 0)","(0, 1, 0, 0, 1, 0, 0, 0, 1, 0)",unbalanced
"X3,5","(0, 1, 1, 1, 1, 1)","(0, 0, 0, 0, 1, 0)","(0, 0, 0, 1, 0, 1)","(0, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1)","(0, 0, 0, 0, 1, 0, 0, 0, 1, 0)",outside
"X3,6","(0, 0, 0, 0, 1, 0)","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 1, 0)","(1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 0, 1)","(0, 0, -2, 2, -2, 0, 1, 0, -1, 1)",excluded
Id3,"(0, 0, 0, 0, 0, 0)","(0, 0, 1, 0, 0, 0)","(0, 0, 1, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0)",excluded
"X4,0","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 1, 0, 0)","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 0, 0, 1, 0, 0, 0, 1, 0, 0)",outside
"X4,1","(0, 0, 0, 1, 0, 0)","(0, 1, 1, 0, 1, 0)","(0, 0, 0, 1, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 1, 1, 0, 0, 0, 0, 1, 0, 0)",outside
"X4,2","(1, 1, 1, 2, 1, 1)","(0, 1, 2, 0, 2, 0)","(1, 0, 0, 2, 0, 1)","(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)","(0, 1, 1, 0, 1, 0, 0, 1, 0, 0)",outside
"X4,3","(1, 1, 2, 3, 2, 1)","(0, 2, 2, 0, 2, 0)","(1, 0, 0, 3, 0, 1)","(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0)","(0, 1, 0, 0, 1, 0, 0, 1, 0, 0)",outside
"X4,4","(1, 2, 2, 3, 2, 1)","(0, 1, 2, 0, 2, 0)","(1, 0, 0, 3, 0, 1)","(0, 0, 1, 1, 0, 0, 1, 0, 2, 2, 1, 0)","(0, 0, 0, 1, 0, 0, 0, 1, 0, 0)",unbalanced
"X4,5","(1, 1, 2, 2, 2, 1)","(0, 1, 1, 0, 1, 0)","(1, 0, 0, 2, 0, 1)","(1, 0, 2, 1, 1, 0, 2, 1, 2, 2, 1, 1)","(0, 1, 0, 1, 0, 0, 0, 1, 0, 0)",outside
"X4,6","(0, 1, 1, 1, 1, 0)","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 1, 0, 0)","(1, 1, 1, 2, 2, 1, 3, 2, 1, 2, 1, 1)","(0, 0, -2, 1, -1, 0, 1, 0, -2, 2)",excluded
Id4,"(0, 0, 0, 0, 0, 0)","(0, 0, 0, 1, 0, 0)","(0, 0, 0, 1, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 1, 2, 0, -1, 0, -2, 1, 1, 0)",excluded
"X5,0","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 1, 0)","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 1, 0, 0, 0, 1, 0)",unbalanced
"X5,1","(0, 0, 0, 1, 1, 1)","(0, 1, 1, 0, 1, 0)","(0, 0, 0, 1, 0, 1)","(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)","(0, 1, 0, 0, 1, 0, 0, 0, 1, 0)",unbalanced
"X5,2","(1, 1, 1, 2, 1, 0)","(0, 1, 2, 0, 1, 0)","(1, 0, 0, 2, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)","(0, 1, 0, 0, 0, 0, 1, 0, 0, 0)",unbalanced
"X5,3","(1, 1, 2, 2, 1, 1)","(0, 1, 1, 0, 2, 0)","(1, 0, 0, 2, 0, 1)","(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0)","(0, 1, 0, 1, 0, 0, 0, 1, 0, 0)",admissible
"X5,4","(0, 1, 1, 2, 2, 1)","(0, 1, 1, 0, 1, 0)","(0, 0, 0, 2, 0, 1)","(0, 0, 1, 1, 0, 0, 1, 0, 2, 1, 0, 1)","(0, 1, 1, 0, 0, 0, 0, 1, 0, 0)",outside
"X5,5","(1, 1, 1, 1, 1, 0)","(0, 0, 1, 0, 0, 0)","(1, 0, 0, 1, 0, 0)","(1, 0, 1, 1, 1, 0, 2, 1, 1, 2, 1, 0)","(0, 1, -1, 1, -2, 0, 0, 0, -1, 2)",excluded
"X5,6","(0, 0, 1, 0, 0, 0)","(0, 0, 0, 0, 0, 0)","(0, 0, 1, 0, 0, 0)","(1, 1, 1, 1, 2, 1, 2, 2, 0, 1, 1, 1)","(0, 1, -2, 1, -1, 0, 1, 0, -2, 2)",excluded
Id5,"(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 1, 0)","(0, 0, 0, 0, 1, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0)",excluded
"X6,0","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 1)","(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 1, 0, 0, 0, 1)",unbalanced
"X6,1","(0, 0, 0, 0, 0, 1)","(0, 0, 0, 0, 1, 0)","(0, 0, 0, 0, 0, 1)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 1, 0, 0, 0, 0, 1)",admissible
"X6,2","(0, 0, 0, 1, 1, 0)","(0, 1, 1, 0, 0, 0)","(0, 0, 0, 1, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)","(0, 1, 0, 0, 0, 0, 0, 0, 0, 1)",unbalanced
"X6,3","(1, 1, 1, 1, 0, 0)","(0, 0, 1, 0, 1, 0)","(1, 0, 0, 1, 0, 0)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0)","(0, 0, 0, 1, 0, 0, 1, 0, 0, 0)",unbalanced
"X6,4","(0, 0, 1, 1, 1, 1)","(0, 1, 0, 0, 1, 0)","(0, 0, 0, 1, 0, 1)","(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1)","(0, 1, 1, 0, 1, 0, 0, 1, 0, 0)",outside
"X6,5","(0, 1, 0, 1, 1, 0)","(0, 0, 1, 0, 0, 0)","(0, 0, 0, 1, 0, 0)","(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0)","(0, 0, 0, 0, -1, 0, 0, 0, -1, 2)",excluded
"X6,6","(1, 0, 1, 0, 0, 0)","(0, 0, 0, 0, 0, 0)","(1, 0, 0, 0, 0, 0)","(1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0)","(0, 1, -1, 1, -1, 0, 0, 0, -1, 2)",excluded
Id6,"(0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 1)","(0, 0, 0, 0, 0, 1)","(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)","(0, 0, 0, 0, 0, 1, 0, 0, 0, 0)",unbalanced


==> anc/A5/e6_degree_data.py <==
"""Explicit categorical inputs for the E6/F4 Hom grading.

These data were found using the established model. They are not claimed to
be derived from the subgroup inclusion. The construction and verification
need no fibre table, marks, branching seed matrix, or target weight table.

The first 18 feature coordinates are (e,p_plus,p_minus); the last 12 are
h_j(X)=dim Hom_Q(coker X, Z_j). N/3 is the degree projection in Dynkin weights.
"""
EDGES = ((0, 2), (3, 2), (3, 4), (3, 1), (5, 4))
PROBES = (((1, 4),), ((1, 5), (1, 6)), ((2, 2),), ((2, 3),), ((3, 4),), ((3, 5),), ((4, 4),), ((4, 5),), ((5, 1),), ((5, 2),), ((6, 3),), ((6, 4),))
DEGREE_DENOMINATOR = 3
DEGREE_NUMERATOR = (
    (0, 1, -6, 3, -4, 0, 6, 1, -11, 7),
    (0, 3, -6, 3, -6, 0, 9, 3, -15, 6),
    (0, 2, -12, 6, -8, 0, 12, 2, -19, 8),
    (0, 3, -18, 9, -12, 0, 18, 6, -33, 12),
    (0, 4, -12, 6, -10, 0, 12, 4, -23, 10),
    (0, 2, -6, 3, -5, 0, 6, 2, -13, 8),
    (3, -1, 6, -3, 4, 0, -6, -1, 11, -4),
    (0, 0, 6, -3, 6, 0, -6, -3, 15, -6),
    (0, -2, 15, -6, 8, 0, -12, -2, 22, -8),
    (0, -3, 18, -6, 12, 0, -18, -3, 33, -12),
    (0, -4, 12, -6, 13, 0, -12, -4, 26, -10),
    (0, -2, 6, -3, 5, 3, -6, -2, 13, -5),
    (0, 1, -6, 3, -4, 0, 6, 1, -11, 4),
    (0, 0, -6, 3, -6, 0, 6, 3, -15, 6),
    (0, 2, -15, 6, -8, 0, 12, 2, -22, 8),
    (0, 6, -12, 6, -15, 0, 12, 6, -30, 12),
    (0, 4, -12, 6, -13, 0, 12, 4, -26, 10),
    (0, 2, -6, 3, -5, 0, 6, 2, -13, 5),
    (0, 3, 0, 3, 0, 0, 0, 3, 0, -3),
    (0, 3, 0, 3, 0, 0, 0, 6, 0, -6),
    (0, 0, 9, -3, 0, 0, -9, 3, 6, 0),
    (0, -3, 6, 0, 0, 0, -6, 0, 6, 0),
    (0, 0, 0, -6, 6, 0, 0, -3, 0, 3),
    (0, -3, 0, -3, 3, 0, 0, -3, 0, 3),
    (0, 3, 3, -3, 0, 0, -3, 0, 3, 0),
    (0, -3, 0, 3, -3, 0, -3, -3, 6, 0),
    (0, -3, -3, 0, 6, 0, 0, -3, 6, -3),
    (0, -3, -3, 0, 3, 0, 3, -3, 3, -3),
    (0, 0, 0, 3, 0, 0, 0, 0, 3, -3),
    (0, 0, 3, 0, 3, 0, 3, 0, 3, -6),
)

==> anc/A5/requirements.txt <==
sympy==1.14.0
# Optional for regenerating the provided MAT files: numpy, scipy


==> anc/A5/verify_A5.py <==
#!/usr/bin/env python3
"""Independent exact reconstruction from the recovered original A5 matrix.
Inputs are the quiver, Hom probes and N_E; no target fibres or marks enter
construction. --full-category additionally recomputes every commutative-square
Hom space and radical quotient. This is a new verifier, not the original v17
backend. Generated real-root representations are certified by End=Q.
"""
from __future__ import annotations
import argparse,csv,json,random,time,re
from collections import Counter,defaultdict
from pathlib import Path
import sympy as s
from sympy.matrices.normalforms import hermite_normal_form,smith_normal_form
from e6_degree_data import EDGES,PROBES,DEGREE_NUMERATOR

def name(a):return f'Id{a[1]}' if a[0]=='I' else f'X{a[0]},{a[1]}'
def rep(d,maps=None):
 d=tuple(map(int,d));return {'dim':d,'maps':maps if maps is not None else {(u,v):s.zeros(d[v],d[u]) for u,v in EDGES}}
def system(M,N):
 pos={};k=0
 for v in range(6):
  for i in range(N['dim'][v]):
   for j in range(M['dim'][v]):pos[v,i,j]=k;k+=1
 rows=[]
 for u,v in EDGES:
  for i in range(N['dim'][v]):
   for j in range(M['dim'][u]):
    row=[0]*k
    for h in range(M['dim'][v]):row[pos[v,i,h]]+=M['maps'][u,v][h,j]
    for h in range(N['dim'][u]):row[pos[u,h,j]]-=N['maps'][u,v][i,h]
    if any(row):rows.append(row)
 return (s.Matrix(rows) if rows else s.zeros(0,k)),pos
def homdim(M,N):
 A,p=system(M,N);return len(p)-A.rank()
def projective(m):
 bas=[[(v,k) for k in range(m[v])] for v in range(6)]
 for u,v in EDGES:bas[v].extend((u,k) for k in range(m[u]))
 d=tuple(map(len,bas));maps={}
 for u,v in EDGES:
  A=s.zeros(d[v],d[u])
  for k,p in enumerate(bas[u]):A[bas[v].index(p),k]=1
  maps[u,v]=A
 return rep(d,maps)
def presentation(M):
 tops=[];cover={}
 for v,d in enumerate(M['dim']):
  inc=[M['maps'][u,v] for u,w in EDGES if w==v]
  A=s.Matrix.hstack(*inc) if inc else s.zeros(d,0);old=A.rank();comp=[]
  for j in range(d):
   col=s.eye(d)[:,j]
   if s.Matrix.hstack(A,*comp,col).rank()>old+len(comp):comp.append(col)
  tops.append(len(comp));cover[v]=s.Matrix.hstack(*comp,A) if comp else A
 P0=projective(tops);ks={v:cover[v].nullspace() for v in range(6)};pd=tuple(len(ks[v]) for v in range(6))
 assert all(pd[u]==0 for u,v in EDGES)
 P1=projective(pd);dd={v:s.Matrix.hstack(*ks[v]) if ks[v] else s.zeros(P0['dim'][v],0) for v in range(6)}
 return {'M':M,'plus':pd,'minus':tuple(tops),'P1':P1,'P0':P0,'d':dd}
def make_objects(C):
 Phi=-C.T*C.inv();rng=random.Random(172026);obs={};zero=rep((0,)*6)
 for i in range(6):
  e=tuple(int(j==i) for j in range(6));P=projective(e)
  obs[i+1,0]={'M':zero,'plus':e,'minus':(0,)*6,'P1':P,'P0':zero,'d':{v:s.zeros(0,P['dim'][v]) for v in range(6)}}
  for t in range(1,7):
   d=tuple(map(int,Phi**(t-1)*C.T[:,i]));assert min(d)>=0
   for attempt in range(5000):
    maps={(u,v):s.Matrix(d[v],d[u],[rng.choice((-1,0,1)) for _ in range(d[v]*d[u])]) for u,v in EDGES};M=rep(d,maps)
    if homdim(M,M)==1:break
   else:raise RuntimeError(f'No Schur representative {i+1,t}')
   obs[i+1,t]=presentation(M)
  obs['I',i+1]={'M':zero,'plus':e,'minus':e,'P1':P,'P0':P,'d':{v:s.eye(P['dim'][v]) for v in range(6)}}
 A=2*s.eye(6)
 for u,v in EDGES:A[u,v]=A[v,u]=-1
 roots={X['M']['dim'] for X in obs.values() if any(X['M']['dim'])}
 assert len(roots)==36 and all((s.Matrix([d])*A*s.Matrix(d))[0]==2 for d in roots)
 return obs
def arrows():
 ar=[]
 for u,v in EDGES:
  ar.extend(((v+1,t),(u+1,t)) for t in range(7));ar.extend(((u+1,t+1),(v+1,t)) for t in range(6))
 for i in (1,4,6):ar.extend([((i,1),('I',i)),(('I',i),(i,0))])
 for j,eta in ((2,2),(3,5),(5,3)):ar.extend([((j,6),('I',eta)),(('I',eta),(j,5))])
 tr=[((i,t),(i,t+1)) for i in range(1,7) for t in range(6)];assert len(ar)==77
 return ar,tr
def chhom(X,Y):
 A,p1=system(X['P1'],Y['P1']);B,p0=system(X['P0'],Y['P0']);n1=len(p1);n0=len(p0);eq=[]
 for v in range(6):
  DX=X['d'][v];DY=Y['d'][v]
  for i in range(DY.rows):
   for j in range(DX.cols):
    row=[0]*(n1+n0)
    for h in range(DY.cols):row[p1[v,h,j]]+=DY[i,h]
    for h in range(DX.rows):row[n1+p0[v,i,h]]-=DX[h,j]
    if any(row):eq.append(row)
 block=s.zeros(A.rows+B.rows,n1+n0)
 if A.rows:block[:A.rows,:n1]=A
 if B.rows:block[A.rows:,n1:]=B
 block=block.col_join(s.Matrix(eq) if eq else s.zeros(0,n1+n0));out=[]
 for col in block.nullspace():
  mm=[]
  for pp,offset,XP,YP in [(p1,0,X['P1'],Y['P1']),(p0,n1,X['P0'],Y['P0'])]:
   mats=[s.zeros(YP['dim'][v],XP['dim'][v]) for v in range(6)]
   for (v,i,j),k in pp.items():mats[v][i,j]=col[offset+k]
   mm.append(mats)
  out.append(mm)
 return out
def compose(g,f):return [[g[k][v]*f[k][v] for v in range(6)] for k in (0,1)]
def flat(f):return s.Matrix([x for side in f for A in side for x in A])
def run(out,full,manuscript):
 out.mkdir(parents=True,exist_ok=True);start=time.monotonic();log=[]
 def say(t):print(t,flush=True);log.append(t)
 C=s.eye(6)
 for u,v in EDGES:C[v,u]+=1
 obs=make_objects(C);keys=list(obs);say('36 positive-root Schur modules and 48 presentations reconstructed over Q.')
 N=s.Matrix(DEGREE_NUMERATOR);features={};degrees={};checks=0
 for a,X in obs.items():
  e=(0,)*6 if a[0]=='I' else tuple(int(j+1==a[0]) for j in range(6));hs=[]
  for group in PROBES:
   h=0
   for b in group:h+=homdim(X['M'],obs[b]['M']);checks+=1
   hs.append(h)
  v=e+X['plus']+X['minus']+tuple(hs);features[a]=v;w=s.Matrix([v])*N/3
  assert all(x.q==1 for x in w);degrees[a]=tuple(map(int,w))
 say(f'{checks} module-Hom equations solved; all 48 degrees integral.')
 F=s.Matrix([features[a] for a in keys]);HF=hermite_normal_form(F.T)
 assert HF.shape==(30,30) and abs(HF.det())==3
 chi=s.Matrix([[1,0,-1,0,1,-1]]);Psi=-C.inv()*C.T
 assert chi*Psi-chi==s.Matrix([[-3,0,0,0,0,3]])
 charge=s.Matrix(list(chi)+list(-chi)+list(chi)+[0]*12);rr=s.Matrix([[0,1,0,0,-1,0,0,1,1,1]])
 assert all(x%3==0 for x in N-charge*rr);say('Feature lattice rank 30, index 3; matrix congruence verified.')
 ar,tr=arrows()
 if full:
  HH={(a,b):chhom(obs[a],obs[b]) for a in keys for b in keys}
  assert all(len(HH[a,a])==1 for a in keys);say('All 2304 commutative-square Hom spaces computed; every End=Q.')
  actual=[]
  for a in keys:
   for b in keys:
    if a==b or not HH[a,b]:continue
    gens=[]
    for c in keys:
     if c in (a,b):continue
     for f in HH[a,c]:
      for g in HH[c,b]:
       v=flat(compose(g,f))
       if any(v):gens.append(v)
    r=s.Matrix.hstack(*gens).rank() if gens else 0;dim=len(HH[a,b])-r
    actual.extend([(a,b)]*dim)
  assert Counter(actual)==Counter(ar);say('Radical-square quotients give exactly the 77 solid arrows.')
  for a in keys:
   for group in PROBES:
    for b in group:
     null=(s.Matrix([obs[a]['minus']])*C*s.Matrix(obs[b]['plus']))[0]
     assert len(HH[a,b])-null==homdim(obs[a]['M'],obs[b]['M'])
  say('624 independent Hom-to-cokernel exact-sequence checks passed.')
 inc=defaultdict(list);ext=defaultdict(list)
 for a,b in ar+tr:ext[a].append(b);inc[b].append(a)
 dom={a:w for a,w in degrees.items() if min(w)>=0 and any(w[:6])};fibres=defaultdict(list)
 for a,w in dom.items():fibres[w].append(a)
 status={};selected={}
 for a,w in dom.items():
  if any(b not in dom for b in inc[a]+ext[a]):status[a]='outside';continue
  defect=tuple(sum(degrees[b][j] for b in ext[a])-sum(degrees[b][j] for b in inc[a]) for j in range(10))
  if any(defect):status[a]='unbalanced';continue
  I=Counter(degrees[b] for b in inc[a]);O=Counter(degrees[b] for b in ext[a])
  if I==O or set(I)&set(O) or w in I or w in O or not I or not O:status[a]='improper';continue
  assert w not in selected;selected[w]=a;status[a]='admissible'
 assert (len(dom),len(fibres),len(selected))==(35,18,8)
 assert Counter(status.values())=={'outside':12,'unbalanced':15,'admissible':8}
 exc=[a for a in keys if a not in dom];zero=[a for a in exc if not any(degrees[a])]
 assert set(zero)=={('I',2),('I',3),('I',5)} and sum(min(degrees[a])<0 for a in exc)==10
 say('35 dominant objects; 18 full fibres; 8 admissible, 12 outside, 15 unbalanced.')
 say('Excluded: Id2, Id3, Id5 have degree zero; the other 10 have a negative Dynkin coordinate.')
 frozen=set(fibres)-set(selected);order=sorted(selected)+sorted(frozen)
 B=s.Matrix([[sum(degrees[a]==v for a in ext[selected[w]])-sum(degrees[a]==v for a in inc[selected[w]]) for v in order] for w in sorted(selected)])
 W=s.Matrix(order);assert B*W==s.zeros(8,10)
 assert tuple(sum(w[j] for w in frozen) for j in range(10))==(2,)*10
 for A,size in ((B,8),(W,10)):
  ss=smith_normal_form(A,domain=s.ZZ);assert A.rank()==size and all(abs(ss[i,i])==1 for i in range(size))
 say('BW=0; frozen degree sum (2,...,2); unit Smith factors for both grading maps.')
 article_data={}
 if manuscript:
  article_order=[]; article_names=[]
  txt=manuscript.read_text();part=txt.split('Function&Branching degree&Full fibre&Admissible presentation')[1].split(r'\bottomrule')[0];cnt=0
  for line in part.splitlines():
   if not line.startswith('$'):continue
   cols=line.split('&');lab=cols[0].strip('$ ');left,right=cols[1].strip('$ ').strip('()').split(';')
   def ww(text,length):
    w=[0]*length
    for t in re.finditer(r'\\(?:omega|varpi)_(?:\{(\d+)\}|(\d+))',text):w[int(t[1] or t[2])-1]+=1
    return w
   w=tuple(ww(left,6)+ww(right,4));objs={tuple(map(int,t)) for t in re.findall(r'X_\{(\d+),(\d+)\}',cols[2])};objs.update(('I',int(i)) for i in re.findall(r'\\Id_\{?(\d+)\}?',cols[2]))
   assert objs==set(fibres[w]),(lab,objs,fibres[w]);mark=re.search(r'X_\{(\d+),(\d+)\}',cols[3])
   if mark:assert selected[w]==tuple(map(int,mark.groups()))
   else:assert w not in selected
   article_order.append(w);article_names.append(re.sub(r'[{}_]', '', lab));cnt+=1
  assert cnt==18;say('Subsequent manuscript comparison: all 18 printed fibres and all 8 marks agree.')
  xs=s.symbols(' '.join(article_names));byname=dict(zip(article_names,xs));bydegree=dict(zip(article_order,xs))
  polys=[];BB=[]
  for w,lab in zip(article_order[:8],article_names[:8]):
   star=selected[w];I=s.prod(bydegree[degrees[a]] for a in inc[star]);O=s.prod(bydegree[degrees[a]] for a in ext[star]);polys.append(s.expand(I+O))
   row=[sum(degrees[a]==v for a in ext[star])-sum(degrees[a]==v for a in inc[star]) for v in article_order]
   BB.append([(-v if lab=='u4' else v) for v in row])
  expected=['u4*u24+u9*u21','u21*z3+u12*z1*z5','u12*z2*z10+u24*z14','u12*z5*z33+u4*u22*u24','u21*z7+u23*z5','u22*u25*z8+z7*z13*z33','u9*u21*u25+u12*z10*z33','u24*z7+u23*z10']
  assert all(s.expand(P-s.sympify(E,locals=byname))==0 for P,E in zip(polys,expected))
  for P in polys:
   fac=s.factor_list(P,*xs)[1];assert len(fac)==1 and fac[0][1]==1
  # Direct LP substitution test: coefficient of z^(-k) is coefficient*xchange^k.
  normalizers=[]
  for i,P in enumerate(polys):
   row=[]
   for j,Q in enumerate(polys):
    if i==j:row.append(0);continue
    vals=[]
    for (k,),c in s.Poly(P,xs[j]).terms():
     multiplicity=0;cp=s.Poly(c,*xs);qp=s.Poly(Q,*xs)
     while True:
      quotient,remainder=s.div(cp,qp)
      if not remainder.is_zero:break
      cp=quotient;multiplicity+=1
     vals.append(k+multiplicity)
    row.append(min(vals))
   normalizers.append(row)
  assert not any(any(row) for row in normalizers)
  BA=s.Matrix(BB);WA=s.Matrix(article_order);assert BA*WA==s.zeros(8,10)
  for fn,A in [('B_article',BA),('W_article',WA)]:
   with (out/(fn+'.csv')).open('w',newline='') as f:csv.writer(f).writerows(A.tolist())
  article_data={'names':article_names,'B':BA.tolist(),'W':WA.tolist(),'exchanges':[str(P) for P in polys],'normalizer_exponents':normalizers}
  (out/'article_seed.json').write_text(json.dumps(article_data,default=int,indent=2)+'\n')
  say('All eight unordered exchanges agree; irreducibility and zero LP normalizers checked; article-order B,W exported.')
 rows=[{'object':name(a),'dimension':X['M']['dim'],'p_plus':X['plus'],'p_minus':X['minus'],'hom_profile':features[a][18:],'degree':degrees[a],'status':status.get(a,'excluded'),'incoming':[name(b) for b in inc[a]],'outgoing':[name(b) for b in ext[a]]} for a,X in obs.items()]
 data={'edges':[[u+1,v+1] for u,v in EDGES],'probes':PROBES,'N_E':N.tolist(),'denominator':3,'B':B.tolist(),'W':W.tolist(),'features':F.tolist(),'objects':rows}
 (out/'A5_data.json').write_text(json.dumps(data,default=int,indent=2)+'\n')
 for fn,A in [('N_E',N),('B',B),('W',W),('features',F),('feature_lattice_hnf',HF)]:
  with (out/(fn+'.csv')).open('w',newline='') as f:csv.writer(f).writerows(A.tolist())
 with (out/'objects.csv').open('w',newline='') as f:
  wr=csv.writer(f);wr.writerow(['object','dimension','p_plus','p_minus','hom_profile','degree','status'])
  for row in rows:wr.writerow([row[k] for k in ['object','dimension','p_plus','p_minus','hom_profile','degree','status']])
 maps={name(a):{'dimension':X['M']['dim'],'maps':{f'{u+1}->{v+1}':M.tolist() for (u,v),M in X['M']['maps'].items()}} for a,X in obs.items() if a[0]!='I' and a[1]>0}
 (out/'module_representatives.json').write_text(json.dumps(maps,default=int,indent=2)+'\n')
 try:
  import numpy as np
  from scipy.io import savemat
  savemat(out/'A5_data.mat',{nm:np.array(A).astype('int64') for nm,A in [('N_E',N),('B',B),('W',W),('features',F),('degrees',s.Matrix([degrees[a] for a in keys]))]}|{'denominator':3,'object_names':np.array([name(a) for a in keys],dtype=object)})
  if article_data:
   savemat(out/'A5_article_seed.mat',{'B':np.array(article_data['B'],dtype='int64'),'W':np.array(article_data['W'],dtype='int64'),'N_E':np.array(N,dtype='int64'),'denominator':3,'Names':np.array(article_names,dtype=object),'Mutable':np.arange(1,9),'Frozen':np.arange(9,19)})
 except ImportError:say('SciPy absent: optional MATLAB export skipped.')
 say(f'Elapsed {time.monotonic()-start:.2f}s. PASS');(out/'VALIDATION.txt').write_text('\n'.join(log)+'\n')
if __name__=='__main__':
 p=argparse.ArgumentParser(description=__doc__);p.add_argument('--output',type=Path,default=Path('A5_results'));p.add_argument('--full-category',action='store_true');p.add_argument('--manuscript',type=Path);a=p.parse_args();run(a.output,a.full_category,a.manuscript)


==> anc/C1/check_A.py <==
from collections import Counter,defaultdict

def X(i,t):return ('X',i,t)
def I(i):return ('I',i,0)
def Adata(n):
    objs=[X(i,t) for i in range(1,2*n) for t in range(n+1)]+[I(i) for i in range(1,2*n)]
    edges=[]
    for e in range(2,2*n,2):
        for o in (e-1,e+1):
            for t in range(n+1):edges.append((X(o,t),X(e,t),'s'))
            for t in range(n):edges.append((X(e,t+1),X(o,t),'s'))
        edges +=[(X(e,1),I(e),'s'),(I(e),X(e,0),'s')]
    for o in range(1,2*n,2):edges +=[(X(o,n),I(2*n-o),'s'),(I(2*n-o),X(o,n-1),'s')]
    for i in range(1,2*n):
        for t in range(n):edges.append((X(i,t),X(i,t+1),'t'))
    fib={}
    for ell in range(1,n):
        L=n-ell%2
        for t in range(1,L):
            a=2*t+1-2*(ell//2)
            fib[('F',a,ell)]=(X(ell,t),X(2*n-ell,L-t))
    h=n//2
    for d in range(1,h):fib[('F',1+2*d,n)]=(X(n,h-d),X(n,h+d))
    for j in range(1,2*n):fib[('p',j)]=(X(j,0),) if j%2==0 else (X(j,0),X(2*n-j,n-1))
    for j in range(2,2*n,2):fib[('s',j)]=(I(j),)
    fib[('c',n)]=(X(n,h),)
    pi={v:k for k,vs in fib.items() for v in vs}
    assert len(pi)==sum(map(len,fib.values()))==2*n*n-1
    out=defaultdict(list);inc=defaultdict(list)
    for u,v,typ in edges:out[u].append(v);inc[v].append(u)
    def product(v,dic):return Counter(pi[w] for w in dic[v])
    def closed(v):return all(w in pi for w in out[v]+inc[v])
    results=[]
    for label,vs in fib.items():
        if label[0]!='F':continue
        good=[v for v in vs if closed(v)]
        paired=(len(good)==2 and product(good[0],out)==product(good[1],inc) and product(good[0],inc)==product(good[1],out))
        results.append((label,good,paired))
    return objs,edges,fib,pi,out,inc,results

if __name__=='__main__':
    for n in range(4,14):
        *_,out,inc,res=Adata(n)
        bad=[(lab,vs) for lab,vs,paired in res if len(vs)==2 and not paired]
        print(n,'fibres',len(res),'single',sum(len(vs)==1 for _,vs,_ in res),'two',sum(len(vs)==2 for _,vs,_ in res),'bad swaps',len(bad),bad[:10])

def check_degrees(n):
    import numpy as np
    objs,edges,fib,pi,out,inc,results=Adata(n)
    d=2*n-1; C=np.eye(d,dtype=np.int64)
    for e in range(2,2*n,2):
        C[e-2,e-1]=1;C[e,e-1]=1
    Cinv=2*np.eye(d,dtype=np.int64)-C
    Phi=-C.T@Cinv
    weights={}
    for i in range(1,2*n):
        ei=np.zeros(d,dtype=np.int64);ei[i-1]=1
        kr=np.zeros(n,dtype=np.int64);kr[min(i,2*n-i)-1]=1
        weights[X(i,0)]=tuple(np.r_[ei,kr].tolist())
        weights[I(i)]=tuple(np.r_[ei,np.zeros(n,dtype=np.int64)].tolist())
        md=ei.copy()
        if i%2:
            if i>1:md[i-2]=1
            if i<d:md[i]=1
        for t in range(1,n+1):
            assert set(md).issubset({0,1})
            top=md.copy()
            for o in range(1,2*n,2):
                if (o>1 and md[o-2]) or (o<d and md[o]):top[o-1]=0
            plus=top-Cinv@md
            assert min(plus)>=0
            weights[X(i,t)]=tuple(np.r_[plus,kr].tolist())
            if t<n:md=Phi@md
            else:assert np.all(md==C[:,2*n-i-1])
    for label,vs in fib.items():
        assert len({weights[v] for v in vs})==1
    assert len({weights[vs[0]] for vs in fib.values()})==len(fib)
    D={v for v in objs if any(weights[v][:d]) and min(weights[v])>=0}
    assert D==set(objs)-{X(i,n) for i in range(1,2*n)}
    def admissibles(S):
        candidates=[]
        for v in S:
            if not all(u in S for u in out[v]+inc[v]):continue
            po=Counter(weights[u] for u in out[v]);pinc=Counter(weights[u] for u in inc[v])
            if po==pinc or po&pinc or weights[v] in po or weights[v] in pinc:continue
            delta=[sum(a[j]*k for a,k in po.items())-sum(a[j]*k for a,k in pinc.items()) for j in range(d+n)]
            if any(delta):continue
            candidates.append(v)
        return set(candidates)
    theoretical={X(i,t) for i in range(1,2*n) for t in range(1,n-1)}-{X(n,n//2)}
    assert admissibles(D)==admissibles(set(pi))==theoretical
    support=set(theoretical)
    for v in theoretical:support.update(out[v]+inc[v])
    assert support==set(pi)
    ones=twos=0
    for label,vs,paired in results:
        ell=label[2];a=label[1]
        even_bd=(ell%2==0 and ((ell<n and a in (3-ell,2*n-ell-1)) or (ell==n and a==n-1)))
        assert len(vs)==(1 if even_bd else 2)
        if even_bd:ones+=1
        else:assert paired;twos+=1
    assert ones==n-1
    return len(theoretical),ones,twos


==> anc/C1/check_DF.py <==
from collections import Counter,defaultdict
from pathlib import Path
import re
import sympy as s
from check_A import X,I
from check_E import analyse
import json
INPUTS = json.loads((Path(__file__).resolve().parents[1] / 'data' / 'manuscript_inputs.json').read_text())
def mat(name):
 return s.Matrix(INPUTS['categorical_degree_matrices'][name])

def degree_vectors(C,vertex_d,Q,h,N,den=1,probe_indices=()):
 d=len(vertex_d);D=s.diag(*vertex_d);J=D.inv()*C.T*D;E=C.T.inv()*D;Phi=-E.inv()*E.T
 out={}
 z=s.zeros(d,1)
 for i in range(1,d+1):
  ei=s.eye(d)[:,i-1]
  def wt(orbit,plus,minus,md):
   probes=s.Matrix([vertex_d[j-1]*md[j-1] for j in probe_indices]) if probe_indices else s.zeros(0,1)
   t=orbit.col_join(plus).col_join(minus).col_join(probes)
   ans=t.T*N/den
   assert all(a.q==1 for a in ans)
   return tuple(map(int,ans))
  out[X(i,0)]=wt(ei,ei,z,z)
  out[I(i)]=wt(z,ei,ei,z)
  md=J[:,i-1]
  for t in range(1,h+1):
   assert min(md)>=0
   top=md.copy()
   for j in range(1,d+1):
    incoming=sum(C[j-1,k-1]*md[k-1] for k,v in Q if v==j)
    top[j-1]=max(0,md[j-1]-incoming)
   plus=top-C.inv()*md
   assert min(plus)>=0,(i,t,md,plus)
   out[X(i,t)]=wt(ei,plus,top,md)
   if t<h:md=Phi*md
 return out

def arrows(Q,h,neutral,base_d,Ccartan=None):
 edges=[]
 for i,j in Q:
  for t in range(h+1):edges.append((X(j,t),X(i,t),'s'))
  for t in range(h):edges.append((X(i,t+1),X(j,t),'s'))
 for src,ident,dst in neutral:edges += [(src,ident,'s'),(ident,dst,'s')]
 for i in range(1,len(base_d)+1):
  for t in range(h):edges.append((X(i,t),X(i,t+1),'t'))
 return edges

def checkD():
 Q=[(4,2),(2,1),(2,3)];C=s.Matrix([[1,1,0,1],[0,1,0,1],[0,1,1,1],[0,0,0,1]])
 N=mat('N_D');w=degree_vectors(C,[1]*4,Q,3,N,2,(1,2))
 nb=[(X(1,3),I(1),X(1,2)),(X(3,3),I(3),X(3,2)),(X(4,1),I(4),X(4,0)),(X(4,2),I(2),X(4,1))]
 edges=arrows(Q,3,nb,[1]*4)
 D={o:wt for o,wt in w.items() if min(wt)>=0 and any(wt[:4])}
 pi={o:wt for o,wt in D.items()};wt={x:x for x in pi.values()}
 _,reason=analyse({},pi,wt,edges)
 print('D dominant',len(D),'admissible',[(x,a,b) for x,a,b in reason['admissible']])
 assert {v for v,_,_ in reason['admissible']}=={X(1,0),X(1,2),X(2,2),X(2,3),X(4,2)}
 del pi[X(3,1)]
 res,reason=analyse({},pi,wt,edges)
 assert {v for v,_,_ in reason['admissible']}=={X(1,0),X(1,2),X(2,3),X(4,2)}
 print('D restricted',len(pi),'admissible',len(reason['admissible']))
 return w

def checkF():
 Q=[(1,2),(3,2),(4,3)];C=s.Matrix([[1,0,0,0],[1,1,1,1],[0,0,1,1],[0,0,0,1]]);D=[2,2,1,1]
 w=degree_vectors(C,D,Q,6,mat('N_F'),1,(3,))
 nb=[(X(1,1),I(1),X(1,0)),(X(2,6),I(2),X(2,5)),(X(4,2),I(3),X(4,1)),(X(4,1),I(4),X(4,0))]
 edges=arrows(Q,6,nb,D)
 # Expand a valued edge into repeated endpoints for out/in separately.
 inc=defaultdict(list);out=defaultdict(list)
 for u,v,t in edges:
  du=D[u[1]-1];dv=D[v[1]-1]
  base=1 if t=='t' else (2 if max(du,dv)==2 else 1)
  mout=1 if t=='t' else base//dv
  minc=1 if t=='t' else base//du
  out[u]+=[v]*mout;inc[v]+=[u]*minc
 S={o:wt for o,wt in w.items() if min(wt)>=0 and any(wt[:4])}
 print('F dom',len(S),S)
 good=[]
 for o,name in S.items():
  if any(v not in S for v in inc[o]+out[o]):continue
  a=Counter(S[v] for v in out[o]);b=Counter(S[v] for v in inc[o])
  if a==b or a&b or name in a or name in b:continue
  dw=[sum(k*d[i] for d,k in a.items())-sum(k*d[i] for d,k in b.items()) for i in range(8)]
  if not any(dw):good.append(o)
 print('F good',good)
 assert len(S)==15
 assert set(good)=={X(3,0),X(4,1),X(4,2),X(1,1)}
 return w
if __name__=='__main__':
 checkD();checkF()


==> anc/C1/check_E.py <==
from collections import Counter,defaultdict
from check_A import X,I

def v(d,terms):
 a=[0]*d
 for j in terms:a[j-1]+=1
 return tuple(a)
def w(a,b):return v(6,a)+v(4,b)

def data():
 groups=[
 ('u12',(X(1,2),X(6,2)),w([2],[4])),
 ('u4',(X(6,1),X(1,3)),w([5],[4])),
 ('u9',(X(1,1),),w([3],[4])),
 ('u21',(X(5,1),X(3,4),X(3,2)),w([2,5],[3])),
 ('u22',(X(1,5),X(4,3)),w([2,5],[2])),
 ('u23',(X(1,4),X(4,5),X(5,3)),w([2,4],[2])),
 ('u24',(X(3,1),X(2,5)),w([2,3],[3])),
 ('u25',(X(2,4),X(4,1),X(5,4)),w([2,3],[2])),
 ('z1',(I(6),),w([6],[])),('z2',(I(1),),w([1],[])),
 ('z3',(X(6,0),),w([6],[4])),
 ('z5',(X(5,0),X(3,5),X(3,3)),w([5],[3])),
 ('z7',(X(4,0),X(1,6),X(4,4)),w([4],[2])),
 ('z8',(X(6,3),),w([4],[1])),
 ('z10',(X(3,0),X(2,3)),w([3],[3])),
 ('z13',(X(2,0),X(5,2)),w([2],[1])),
 ('z14',(X(1,0),),w([1],[4])),
 ('z33',(X(4,2),X(6,4)),w([2,3,5],[2]))]
 weights={name:degree for name,objs,degree in groups}
 pi={obj:name for name,objs,d in groups for obj in objs}
 fib={name:objs for name,objs,d in groups}
 edges=[]
 for i,j in [(1,3),(4,3),(4,5),(6,5),(4,2)]:
  for t in range(7):edges.append((X(j,t),X(i,t),'s'))
  for t in range(6):edges.append((X(i,t+1),X(j,t),'s'))
 for i in (1,4,6):edges.extend([(X(i,1),I(i),'s'),(I(i),X(i,0),'s')])
 sig={1:6,6:1,2:2,3:5,5:3,4:4}
 for i in (2,3,5):edges.extend([(X(i,6),I(sig[i]),'s'),(I(sig[i]),X(i,5),'s')])
 for i in range(1,7):
  for t in range(6):edges.append((X(i,t),X(i,t+1),'t'))
 return fib,pi,weights,edges

def analyse(fib,pi,weights,edges):
 out=defaultdict(list);inc=defaultdict(list)
 for u,v,typ in edges:out[u].append(v);inc[v].append(u)
 res={}; reasons=defaultdict(list)
 for o,name in pi.items():
  if any(v not in pi for v in inc[o]+out[o]):
   reasons['outside'].append(o);res[o]='outside';continue
  m_out=Counter(pi[v] for v in out[o]);m_in=Counter(pi[v] for v in inc[o])
  dw=[sum(k*weights[a][i] for a,k in m_out.items())-sum(k*weights[a][i] for a,k in m_in.items()) for i in range(len(weights[name]))]
  if any(dw):reasons['unbalanced'].append(o);res[o]='unbalanced';continue
  if m_out==m_in or m_out & m_in or name in m_out or name in m_in:reasons['other'].append(o);res[o]='other';continue
  reasons['admissible'].append((o,m_out,m_in));res[o]='admissible'
 return res,reasons
if __name__=='__main__':
 fib,pi,weights,edges=data();res,reasons=analyse(fib,pi,weights,edges)
 print('solid',sum(t=='s' for _,_,t in edges),'translation',sum(t=='t' for _,_,t in edges))
 for k,x in reasons.items():print(k,len(x),x)
 for name,vs in fib.items():print(name,[(o,res[o]) for o in vs])


==> anc/C1/check_initial_exchanges.py <==
#!/usr/bin/env python3
"""Exact finite-rank checks for the Section 7 rewrite.

Builds interval presentations from the Cartan/Coxeter formulas, full degree
fibres, and ambient ARt arrows. Compares the two categorical star monomials
with the independently implemented Part I rational stencils and clearing
factors. The proof for all n is in the manuscript; these tests are secondary.
No precomputed seed matrices, branching multiplicities, or supplement files
are used. Requires Python 3.10+ and numpy. Writes only a compact text report.
"""
from __future__ import annotations
from collections import Counter, defaultdict
import argparse
import numpy as np

Obj = tuple[str, int, int]
Label = tuple[str, int, int]

def unit(size: int, j: int) -> tuple[int, ...]:
    return tuple(int(i == j) for i in range(size))

def folded_weight(n: int, a: int, ell: int) -> tuple[int, ...]:
    r = 1 + abs(a - 1)
    m = min(ell, ell + a - 1, 2*n + 1 - a - ell)
    if m < 1:
        raise ValueError(f"Not a polynomial folded label: {(n,a,ell)}")
    support = range(r, r + 2*m, 2)
    assert all(1 <= j < 2*n for j in support)
    return tuple(int(j in support) for j in range(1, 2*n)) + unit(n, ell-1)

def antiperiodic_weight(n: int, a: int, ell: int) -> tuple[int, ...]:
    w = [0]*(2*n-1)
    for s in range(ell):
        j = (a + 2*s) % (4*n)
        if j in (0, 2*n):
            continue
        if j < 2*n:
            w[j-1] += 1
        else:
            w[4*n-j-1] -= 1
    return tuple(w)

def check(n: int) -> dict[str, int]:
    N = 2*n-1
    C = np.eye(N, dtype=np.int64)
    for e in range(2, N, 2):
        C[e-2,e-1] = C[e,e-1] = 1
    Ci = 2*np.eye(N,dtype=np.int64)-C
    assert np.array_equal(C @ Ci, np.eye(N,dtype=np.int64))
    Phi = -C.T @ Ci
    obj_weight: dict[Obj, tuple[int, ...]] = {}
    dims: dict[tuple[int, ...], Obj] = {}
    for i in range(1,N+1):
        col = unit(n,min(i,2*n-i)-1)
        obj_weight['X',i,0] = unit(N,i-1)+col
        obj_weight['I',i,0] = unit(N,i-1)+(0,)*n
        d = np.zeros(N,dtype=np.int64)
        if i%2 == 0:
            d[i-1] = 1
        else:
            d[max(0,i-2):min(N,i+1)] = 1
        for t in range(1,n+1):
            assert np.all((d == 0)|(d == 1)) and d.sum() > 0
            support = np.flatnonzero(d)
            assert support[-1]-support[0]+1 == len(support)
            u = d.copy()
            for o in range(1,N+1,2):
                if any(d[e-1] for e in (o-1,o+1) if 1 <= e <= N):
                    u[o-1] = 0
            positive = u-Ci@d
            assert np.all(positive >= 0)
            ob = ('X',i,t)
            key = tuple(int(z) for z in d)
            assert key not in dims
            dims[key] = ob
            obj_weight[ob] = tuple(int(z) for z in positive)+col
            if t == n:
                assert np.array_equal(d,C[:,2*n-i-1])
                assert not positive.any()
            else:
                d = Phi@d
    assert len(dims) == N*(N+1)//2
    assert len(obj_weight) == N*(n+2)

    # Check the support formula on every left and central position where it applies.
    for ell in range(1,n+1):
        t0 = 0 if ell%2 else 1
        for t in range(t0,n):
            a = 2*t+1-2*(ell//2)
            w = obj_weight['X',ell,t][:N]
            assert w == antiperiodic_weight(n,a,ell)
            assert w == folded_weight(n,a,ell)[:N]

    mut: list[Label] = []
    weights: dict[Label,tuple[int,...]] = {}
    for ell in range(1,n):
        for a in range(3-ell,2*n-ell):
            if a%2:
                x = ('F',a,ell)
                mut.append(x); weights[x] = folded_weight(n,a,ell)
    for a in range(3,n,2):
        x = ('F',a,n)
        mut.append(x); weights[x] = folded_weight(n,a,n)
    for j in range(1,N+1):
        weights['p',j,0] = unit(N,j-1)+unit(n,min(j,2*n-j)-1)
    for j in range(2,N,2):
        weights['s',j,0] = unit(N,j-1)+(0,)*n
    weights['c',n,0] = tuple(int(j%2 == 1) for j in range(1,N+1))+unit(n,n-1)
    assert len(mut) == n*(n-2)
    assert len(weights) == n*n+n-1
    assert len(set(weights.values())) == len(weights)
    by_degree = defaultdict(set)
    for ob,w in obj_weight.items():
        by_degree[w].add(ob)
    fibres = {x:by_degree[w] for x,w in weights.items()}
    h = n//2
    for x,fib in fibres.items():
        kind,a,ell = x
        if kind == 'F' and ell < n:
            t = (a-1)//2+ell//2
            L = n-ell%2
            expected = {('X',ell,t),('X',2*n-ell,L-t)}
        elif kind == 'F':
            d = (a-1)//2
            expected = {('X',n,h-d),('X',n,h+d)}
        elif kind == 'c':
            expected = {('X',n,h)}
        elif kind == 's':
            expected = {('I',a,0)}
        else:
            expected = {('X',a,0)}
            if a%2:
                expected.add(('X',2*n-a,n-1))
        assert fib == expected, (n,x,fib,expected)
    projection = {ob:x for x,fib in fibres.items() for ob in fib}
    marks: dict[Label,Obj] = {}
    chi: dict[Label,int] = {}
    for x in mut:
        _,a,ell = x
        t = (a-1)//2+ell//2
        if ell < n:
            rev = ell%2 == 0 and a == 2*n-ell-1
            marks[x] = ('X',2*n-ell,1) if rev else ('X',ell,t)
            chi[x] = -1 if rev else 1
        else:
            marks[x] = ('X',n,1) if n%2 == 0 and a == n-1 else ('X',n,h+(a-1)//2)
            chi[x] = 1
        assert marks[x] in fibres[x]

    solid: list[tuple[Obj,Obj]] = []
    dashed: list[tuple[Obj,Obj]] = []
    for e in range(2,N,2):
        for o in (e-1,e+1):
            for t in range(n+1):
                solid.append((('X',o,t),('X',e,t)))
            for t in range(n):
                solid.append((('X',e,t+1),('X',o,t)))
        solid.extend([(('X',e,1),('I',e,0)),(('I',e,0),('X',e,0))])
    for o in range(1,N+1,2):
        solid.extend([(('X',o,n),('I',2*n-o,0)),(('I',2*n-o,0),('X',o,n-1))])
    for i in range(1,N+1):
        for t in range(n):
            dashed.append((('X',i,t),('X',i,t+1)))
    assert len(set(solid)) == len(solid)
    assert len(set(dashed)) == len(dashed)
    outgoing, incoming = defaultdict(list), defaultdict(list)
    for U,V in solid+dashed:
        assert U in obj_weight and V in obj_weight
        outgoing[U].append(V); incoming[V].append(U)
    degree_label = {w:x for x,w in weights.items()}

    def resolve(a: int, ell: int) -> Counter:
        if ell == 0:
            return Counter()
        m = min(ell,ell+a-1,2*n+1-a-ell)
        if m >= 1:
            return Counter({degree_label[folded_weight(n,a,ell)]:1})
        if ell%2 == 0 and a in (1-ell,2*n+1-ell):
            j = ell if a == 1-ell else 2*n-ell
            return Counter({('p',j,0):1,('s',j,0):-1})
        raise AssertionError((n,a,ell,m))

    def product(*terms: Counter) -> Counter:
        ans = Counter()
        for term in terms:
            ans.update(term)
        return Counter({x:e for x,e in ans.items() if e})

    rows: dict[Label,Counter] = {}
    for x in mut:
        _,a,ell = x
        if ell < n:
            first = product(resolve(a-2,ell+1),resolve(a,ell-1),resolve(a+2,ell))
            second = product(resolve(a-2,ell),resolve(a,ell+1),resolve(a+2,ell-1))
        else:
            first = product(resolve(a+2,n),resolve(a,n-1),resolve(4-a,n-1))
            second = product(resolve(a-2,n),resolve(a+2,n-1),resolve(2-a,n-1))
        clear = None
        if ell < n and ell%2 == 0:
            if a == 3-ell:
                clear = ('s',ell,0)
            if a == 2*n-ell-1:
                clear = ('s',2*n-ell,0)
        if ell == n and n%2 == 0 and a == n-1:
            clear = ('s',n,0)
        if clear is not None:
            first = product(first,Counter({clear:1})); second = product(second,Counter({clear:1}))
        if ell == n and n%2 == 0 and a == n-1:
            first,second = second,first
        assert all(v == 1 for v in first.values()) and all(v == 1 for v in second.values())
        assert not (set(first)&set(second)) and x not in first and x not in second
        U = marks[x]
        assert all(V in projection for V in outgoing[U]+incoming[U]), (n,x)
        out = Counter(projection[V] for V in outgoing[U])
        inc = Counter(projection[V] for V in incoming[U])
        cat_first,cat_second = (out,inc) if chi[x] == 1 else (inc,out)
        assert (first,second) == (cat_first,cat_second), (n,x,first,second,out,inc)
        row = product(first,Counter({y:-k for y,k in second.items()}))
        rows[x] = row
        balance = [sum(e*weights[y][j] for y,e in row.items()) for j in range(N+n)]
        assert not any(balance)

    # Principal 3x3 minor, checking the inherited nonsymmetrizability claim.
    triple = [('F',1,n-1),('F',3,n-1),('F',3,n)]
    M = np.array([[rows[x][y] for y in triple] for x in triple],dtype=np.int64)
    eps = -1 if n == 4 else 1
    assert np.array_equal(M,np.array([[0,1,1],[-1,0,-1],[eps,eps,0]])), (n,M)

    # Check the written factorization literally in small ranks (all objects retained).
    if n <= 12:
        objects = list(obj_weight); oi = {X:i for i,X in enumerate(objects)}
        labels = list(weights); li = {x:i for i,x in enumerate(labels)}
        G = np.zeros((len(objects),len(objects)),dtype=np.int64)
        for U,V in solid+dashed:
            G[oi[U],oi[V]] += 1; G[oi[V],oi[U]] -= 1
        R = np.zeros((len(objects),len(labels)),dtype=np.int64)
        S = np.zeros((len(mut),len(objects)),dtype=np.int64)
        B = np.zeros((len(mut),len(labels)),dtype=np.int64)
        for ob,x in projection.items(): R[oi[ob],li[x]] = 1
        for k,x in enumerate(mut):
            S[k,oi[marks[x]]] = 1
            for y,b in rows[x].items(): B[k,li[y]] = b
        cat_B = np.array([chi[x] for x in mut])[:,None] * (S@G@R)
        assert np.array_equal(B,cat_B)
    return dict(n=n,objects=len(obj_weight),fibres=len(fibres),selected_objects=len(projection),
                mutable=len(mut),solid=len(solid),translation=len(dashed))

def main() -> None:
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--max-rank',type=int,default=30)
    args=parser.parse_args()
    if args.max_rank < 4 or args.max_rank > 100:
        parser.error('--max-rank must lie between 4 and 100')
    print('Section 7 exact finite-rank verification')
    print('n | ambient objects | full fibres | selected objects | exchange rows | solid | translation')
    total=0
    for n in range(4,args.max_rank+1):
        result=check(n); total+=result['mutable']
        print(' | '.join(str(result[k]) for k in ('n','objects','fibres','selected_objects','mutable','solid','translation')),flush=True)
    print(f'PASS: ranks 4..{args.max_rank}; {total} ordered exchanges checked exactly.')
    print('Both full star monomials (not just their difference) agree with Part I.')
    print('Full fibres, ambient-neighbour closure at marks, row signs, BW=0, and the 3x3 obstruction pass.')
    print('Literal B = D_chi S Gamma R checked for ranks 4..min(12,max_rank).')
    print('Ambient solid arrows use the published presentation-category rule; this is not an independent Hom/radical computation.')
    print('These finite checks supplement, and do not replace, the all-rank local proof.')

if __name__ == '__main__':
    main()


==> anc/C1/run_checks.py <==
#!/usr/bin/env python3
"""Exact checks supplementing the all-n admissibility proof (n >= 4).

Run from any directory. Requires numpy and sympy. The D/F degrees are read
from data/manuscript_inputs.json. E6 uses the printed full-fibre and degree
table. No branching multiplicities or desired matrix sizes enter a selection
rule. Assertions compare the computed outputs with the stated conclusions.
"""
import contextlib
import io
from collections import Counter,defaultdict
from itertools import combinations
from check_A import check_degrees,X
from check_initial_exchanges import check as check_exchanges
from check_E import data as data_E,analyse
from check_DF import checkD,checkF


def main():
    print('Admissible presentations and unordered exchange polynomials')
    print('All arithmetic and comparisons below are exact.')
    print('A: n | admissible objects | single-admissible fibres | double-admissible fibres')
    nadm=nfib=nrows=0
    for n in range(4,33):
        a,one,two=check_degrees(n)
        check_exchanges(n)
        nadm+=a;nfib+=one+two;nrows+=n*(n-2)
        print(f'{n} | {a} | {one} | {two}')
    print(f'A PASS: {nadm} admissible objects, {nfib} mutable fibres, {nrows} ordered exchanges.')
    print('A: checked degree-fibre equality, admissibility starting from all dominant nonzero-left objects,')
    print('   recovery of the branching subcategory, both projections in every double-admissible fibre,')
    print('   both monomials of the Part I stencils, signs, BW=0, and the odd principal minor.')
    with contextlib.redirect_stdout(io.StringIO()):
        dw=checkD();fw=checkF()
    # Recover D4 global selection by checking all four-element subsets.
    from check_DF import arrows,I
    Q=[(4,2),(2,1),(2,3)]
    nb=[(X(1,3),I(1),X(1,2)),(X(3,3),I(3),X(3,2)),
        (X(4,1),I(4),X(4,0)),(X(4,2),I(2),X(4,1))]
    edges=arrows(Q,3,nb,[1]*4)
    dom={v:d for v,d in dw.items() if min(d)>=0 and any(d[:4])}
    pi={v:d for v,d in dom.items()};weights={d:d for d in pi.values()}
    _,reasons=analyse({},pi,weights,edges)
    admissible=[v for v,_,_ in reasons['admissible']]
    neighbours=defaultdict(set)
    for a,b,_ in edges:neighbours[a].add(b);neighbours[b].add(a)
    choices=[]
    degree_set=set(weights)
    for reps in combinations(admissible,4):
        rdeg={dw[x] for x in reps}
        assert len(rdeg)==4
        needed=rdeg|{dw[v] for x in reps for v in neighbours[x]}
        if len(needed)>10:continue
        for extra in combinations(degree_set-needed,10-len(needed)):
            chosen=needed|set(extra);frozen=chosen-rdeg
            if tuple(sum(d[j] for d in frozen) for j in range(6))==(2,)*6:
                choices.append((set(reps),chosen))
    assert len(choices)==1
    assert choices[0][0]=={X(1,0),X(1,2),X(2,3),X(4,2)}
    assert set(dom)-{v for v in dom if dw[v] in choices[0][1]}=={X(3,1)}
    print('D4 PASS: five local candidates on all dominant objects; the specified frozen-degree sum')
    print('         selects exactly one four-element set and ten full degree fibres.')
    print('         On the resulting 15-object subcategory only those four presentations are admissible.')
    print('F4 PASS: 15 dominant objects; the valued incidence rule selects exactly four admissible objects,')
    print('         one in each mutable fibre; all other objects fail admissibility.')
    fib,pi,weights,edges=data_E();res,reasons=analyse(fib,pi,weights,edges)
    expected={'u12':X(1,2),'u4':X(6,1),'u9':X(1,1),'u21':X(3,2),
              'u22':X(1,5),'u23':X(5,3),'u24':X(3,1),'u25':X(2,4)}
    assert len(pi)==35 and len(fib)==18
    assert len(reasons['outside'])==12 and len(reasons['unbalanced'])==15
    actual={pi[v]:v for v,_,_ in reasons['admissible']}
    assert actual==expected
    expected_polys={
      'u12':(('u4','u24'),('u9','u21')),
      'u4':(('u21','z3'),('u12','z1','z5')),
      'u9':(('u12','z2','z10'),('u24','z14')),
      'u21':(('u12','z5','z33'),('u4','u22','u24')),
      'u22':(('u21','z7'),('u23','z5')),
      'u23':(('u22','u25','z8'),('z7','z13','z33')),
      'u24':(('u9','u21','u25'),('u12','z10','z33')),
      'u25':(('u24','z7'),('u23','z10'))}
    for v,a,b in reasons['admissible']:
        c,d=map(Counter,expected_polys[pi[v]])
        assert (a==c and b==d) or (a==d and b==c)
        assert not(a&b) and pi[v] not in a and pi[v] not in b
    print('E6 PASS: 77 solid and 36 translation arrows; of the 35 objects in the printed degree table,')
    print('         12 fail neighbourhood closure, 15 then fail degree balance, and exactly eight remain.')
    print('         Their degrees are distinct and their unordered products are all eight displayed exchanges.')
    print('Scope: the checks use the manuscript\'s AR-arrow rules. They do not independently recompute')
    print('       all exceptional Hom/radical spaces or the E6 Hom-probe matrix N_E.')
    print('       The all-n assertion is proved by the local involution argument in Theorem 6.4;')
    print('       no finite-rank check replaces that proof.')

if __name__=='__main__':
    main()


==> anc/C2/check_local_coefficients.py <==
#!/usr/bin/env python3
"""Exact local coefficient, root-path, and A3 optimizing-word checks."""
from itertools import product, combinations
from functools import lru_cache
import sympy as s


def add(a, b): return tuple(x+y for x,y in zip(a,b))
def sub(a, b): return tuple(x-y for x,y in zip(a,b))
def mm(a, c): return tuple(c*x for x in a)

def exp_nil(A, t):
    ans = s.eye(A.rows); powA = s.eye(A.rows)
    for j in range(1, A.rows+1):
        powA = powA*A
        if powA.is_zero_matrix: return ans
        ans += t**j/s.factorial(j)*powA
    raise AssertionError('matrix is not nilpotent')

# D4 representations, in twice-weight coordinates.
alphas = [(2,-2,0,0),(0,2,-2,0),(0,0,2,-2),(0,0,2,2)]
vec = [tuple(2*sign*(j==i) for j in range(4)) for i in range(4) for sign in [1,-1]]
spinodd = [v for v in product([1,-1],repeat=4) if sum(x<0 for x in v)%2]
spineven = [v for v in product([1,-1],repeat=4) if not sum(x<0 for x in v)%2]

def rep(weights):
    idx = {w:i for i,w in enumerate(weights)}
    Es = []
    for alpha in alphas:
        E=s.zeros(len(weights))
        for w,j in idx.items():
            if add(w,alpha) in idx:E[idx[add(w,alpha)],j]=1
        Es.append(E)
    return idx,Es

idx1, E1 = rep(vec); idx3,E3 = rep(spinodd); idx4,E4 = rep(spineven)
pairs=list(combinations(range(8),2)); ip={p:i for i,p in enumerate(pairs)}

def wedge(a,b):
    return s.Matrix([a[i]*b[j]-a[j]*b[i] for i,j in pairs])
def wedge_matrix(A):
    e=s.eye(8); M=s.zeros(28)
    for k,(i,j) in enumerate(pairs):M[:,k]=wedge(A[:,i],e[:,j])+wedge(e[:,i],A[:,j])
    return M
E2=[wedge_matrix(A) for A in E1]
roots=[(1,0,0,0),(0,0,1,0),(1,1,0,0),(0,1,1,0),(1,1,1,0),(1,1,0,1)]
# Positive D4 roots, expressed in the simple basis.
A=s.Matrix.hstack(*(s.Matrix(a) for a in alphas))
positives=set()
for a,b in combinations(range(4),2):
    for sa,sb in product([1,-1],repeat=2):
        r=s.Matrix([2*((j==a)*sa+(j==b)*sb) for j in range(4)])
        c=A.inv()*r
        if all(x>=0 for x in c):positives.add(tuple(map(int,c)))
assert len(positives)==12

def root_matrix(Es):
    @lru_cache(None)
    def R(g):
        if sum(g)==1:return Es[g.index(1)]
        for j in range(4):
            prev=tuple(g[k]-(j==k) for k in range(4))
            if prev in positives:
                return Es[j]*R(prev)-R(prev)*Es[j]
        raise AssertionError(g)
    return R

t=s.symbols('t1:7')
def section(Es):
    U=s.eye(Es[0].rows); R=root_matrix(Es)
    for tj,g in zip(t,roots):U=U*exp_nil(R(g),tj)
    return U.applyfunc(s.expand)
U1,U2,U3,U4=[section(E) for E in [E1,E2,E3,E4]]

def v(idx,w):
    x=s.zeros(len(idx),1);x[idx[w]]=1;return x
vhigh1=v(idx1,(2,0,0,0)); vh3=v(idx3,(1,1,1,-1));vh4=v(idx4,(1,1,1,1))
vhigh2=wedge(vhigh1,v(idx1,(0,2,0,0)))
sig1=v(idx1,(0,0,0,2))-v(idx1,(0,0,0,-2))
sig3=v(idx3,(1,-1,-1,-1))-v(idx3,(-1,1,1,1))
sig4=v(idx4,(1,-1,-1,1))-v(idx4,(-1,1,1,-1))
up1=wedge(vhigh1,v(idx1,(0,0,0,-2))-v(idx1,(0,0,0,2)))
up2=wedge(vhigh1,v(idx1,(0,0,0,-2)))+wedge(v(idx1,(0,0,2,0)),v(idx1,(0,2,0,0)))

def coeff(U,h,w):return s.expand((h.T*U*w)[0])
def C(U,h,w,Es):
    Fal=sum((Es[i].T for i in [0,2,3]),s.zeros(Es[0].rows))
    return coeff(U,h,w),coeff(U,h,Fal*w)
def trans(F,G):return s.expand(F[0]*G[1]-F[1]*G[0])
p1=C(U1,vhigh1,vhigh1,E1);p3=C(U3,vh3,vh3,E3);p4=C(U4,vh4,vh4,E4)
h=C(U2,vhigh2,up1,E2);d=C(U2,vhigh2,up2,E2);g=(h[0]-d[0],h[1]-d[1])
calc={'s1':coeff(U1,vhigh1,sig1),'s3':coeff(U3,vh3,sig3),'s4':coeff(U4,vh4,sig4),'h1':h[0],'d0':d[0],'g1':s.expand(g[0]),'f9':-trans(p3,p4),'f10':trans(p1,p4),'f11':trans(p1,p3),'f12':trans(d,p4),'f13':trans(p3,g)}
t1,t2,t3,t4,t5,t6=t
expected={'s1':-t6+t5+t1*t4,'s3':t2*t3-t5,'s4':-t6,'h1':-t4,'d0':t3,'g1':-t3-t4,'f9':t2,'f10':-t1,'f11':t2-t1,'f12':-t5,'f13':-t6+t2*t4+t2*t3}
for k in expected:assert s.expand(calc[k]-expected[k])==0,(k,calc[k],expected[k])
for E,sigma in [(E1,sig1),(E3,sig3),(E4,sig4)]:
    for op in [E[0]+E[2]+E[3],E[1],(E[0]+E[2]+E[3]).T,E[1].T]:assert (op*sigma).is_zero_matrix
for highest in [up1,up2]:
    for op in [E2[0]+E2[2]+E2[3],E2[1]]:assert (op*highest).is_zero_matrix
print('PASS: eleven D4 coefficient evaluations, three spherical vectors, two highest vectors.')

# Simply-laced E6 roots and the two nontrivial fixed-node paths.
CE=s.eye(6)*2
for a,b in [(0,2),(2,3),(3,4),(4,5),(3,1)]:CE[a,b]=CE[b,a]=-1
basis=[tuple(int(i==j) for i in range(6)) for j in range(6)]
allroots=set(basis+ [mm(v,-1) for v in basis]);todo=list(allroots)
while todo:
    r=todo.pop()
    for i in range(6):
        q=list(r);q[i]-=sum(CE[i,j]*r[j] for j in range(6));q=tuple(q)
        if q not in allroots:allroots.add(q);todo.append(q)
assert len(allroots)==72
sigma=[5,1,4,3,2,0]
for i,path in [(1,[3,2]),(3,[2])]:
    r=basis[i]; supports=[r]
    for j in path:
        r=add(r,basis[j]);assert r in allroots;supports.append(r)
    reflected=tuple(r[sigma[j]] for j in range(6))
    assert reflected!=r and reflected not in supports
print('PASS: E6 fixed node 2 uses (4,3), fixed node 4 uses (3); moved components are unmatched.')

# F4 roots and nested brackets in the proof; all coordinates doubled.
AF=[(0,2,-2,0),(0,0,2,-2),(0,0,0,2),(1,-1,-1,-1)]
Froots=set(vec)|set(product([1,-1],repeat=4))
for a,b in combinations(range(4),2):
    for sa,sb in product([1,-1],repeat=2):Froots.add(tuple(2*((j==a)*sa+(j==b)*sb) for j in range(4)))
assert len(Froots)==48
for i in range(4):
    r=AF[i]
    for j in range(i+1,4):r=add(r,AF[j]);assert r in Froots
    assert all(abs(x)==1 for x in r)
print('PASS: F4 paths (2,3,4), (3,4), (4), () all end in half-sum roots outside B4.')

# A3 optimizing words; mutable first then p1,p2,p3,p4,p5,s2,s4,c3.
B=s.zeros(3,11)
for i,plus,minus in [(0,[1,5,9],[6,10]),(1,[2,7],[0,3]),(2,[4,10],[1,8,5])]:
    for j in plus:B[i,j]+=1
    for j in minus:B[i,j]-=1
assert B[:,[6,3,8]] == -s.eye(3)
def mut(B,k):
    return s.Matrix(B.rows,B.cols,lambda i,j: -B[i,j] if i==k or j==k else B[i,j]+max(B[i,k],0)*max(B[k,j],0)-max(-B[i,k],0)*max(-B[k,j],0))
words=[(2,3),(),(3,),(1,2,3),(),(3,),(),(1,2)]
for f,word in enumerate(words,3):
    C=B
    for k in word:C=mut(C,k-1)
    col=tuple(C[:,f]);assert all(x>=0 for x in col),(f,word,col)
    print('  frozen',f-2,'word',word,'column',col)
print('PASS: saturated A3 exchange lattice and all eight nonnegative optimizing columns.')
print('No claim is made here about other computations or the curve-count comparison.')


==> anc/E1/proof_checks/build_e6.py <==
"""Construct E6 root matrices, the quotient section, and its differential action."""
from __future__ import annotations
import numpy as np, sympy as s, itertools, pickle, time
from pathlib import Path
OUT=Path(__file__).resolve().parent/'work'
OUT.mkdir(exist_ok=True)
A=2*np.eye(6,dtype=int)
for i,j in [(0,2),(2,3),(3,4),(4,5),(1,3)]:A[i,j]=A[j,i]=-1
simples=[tuple(int(i==j) for j in range(6)) for i in range(6)]
# Minuscule module with Chevalley generators in its weight basis.
w0=(1,0,0,0,0,0); weights=[w0]; ix={w0:0}
for w in weights:
 for i in range(6):
  if w[i]==1:
   v=tuple(np.array(w)-A[:,i])
   if v not in ix:ix[v]=len(weights);weights.append(v)
assert len(weights)==27
E=[];F=[]
for i in range(6):
 e=np.zeros((27,27),dtype=int);f=e.copy()
 for j,w in enumerate(weights):
  if w[i]==-1:e[ix[tuple(np.array(w)+A[:,i])],j]=1
  if w[i]==1:f[ix[tuple(np.array(w)-A[:,i])],j]=1
 E.append(e);F.append(f)
for i in range(6):
 for j in range(6):assert np.array_equal(E[i]@F[j]-F[j]@E[i],np.diag([w[i] for w in weights]) if i==j else np.zeros((27,27),dtype=int))
# Positive roots, with deterministic brackets.
roots=list(simples)
for r in roots:
 for i in range(6):
  if int(np.array(r)@A[:,i])==-1:
   q=list(r);q[i]+=1;q=tuple(q)
   if q not in roots:roots.append(q)
roots.sort(key=lambda r:(sum(r),r))
assert len(roots)==36
R={}; expr={}
for b in roots:
 if sum(b)==1:
  i=b.index(1);R[b]=E[i];expr[b]=i
 else:
  for i in range(6):
   a=list(b);a[i]-=1;a=tuple(a)
   if a in R:
    z=E[i]@R[a]-R[a]@E[i]
    if np.any(z):R[b]=z;expr[b]=(i,a);break
  assert b in R
loc={b:tuple(np.argwhere(R[b]!=0)[0]) for b in roots}
def scale(mat,b):
 k=int(mat[loc[b]])//int(R[b][loc[b]])
 assert np.array_equal(mat,k*R[b])
 return k
br={}
for a in roots:
 for b in roots:
  c=tuple(x+y for x,y in zip(a,b))
  if c in R:br[a,b]=(c,scale(R[a]@R[b]-R[b]@R[a],c))
perm=[5,1,4,3,2,0]
def sigma(b):return tuple(b[perm[i]] for i in range(6))
SR={}; signs={}
for b in roots:
 ex=expr[b]
 if isinstance(ex,int):SR[b]=E[perm[ex]]
 else:
  i,a=ex;SR[b]=E[perm[i]]@SR[a]-SR[a]@E[perm[i]]
 signs[b]=scale(SR[b],sigma(b))
 if sigma(b)==b:assert signs[b]==1
chosen=[b for b in roots if b<sigma(b)]
assert len(chosen)==12
print('chosen roots:',chosen,flush=True)
t=s.symbols('t1:13'); ci={b:j for j,b in enumerate(chosen)}
def ad(a,v):
 out={}
 for b,f in v.items():
  if (a,b) in br:
   c,k=br[a,b];out[c]=out.get(c,0)+k*f
 return {c:s.expand(f) for c,f in out.items() if f!=0}
def expad(a,x,v):
 out=v.copy();u=v.copy();k=0
 while u:
  k+=1;u=ad(a,u)
  if not u:break
  for c,f in u.items():out[c]=out.get(c,0)+x**k*f/s.factorial(k)
 return {c:s.expand(f) for c,f in out.items() if f!=0}
def proj(v):
 out=[s.S.Zero]*12
 for b,f in v.items():
  if b in ci:out[ci[b]]+=f
  elif sigma(b) in ci:out[ci[sigma(b)]]-=signs[b]*f
 return [s.expand(f) for f in out]
cols=[]
for j,b in enumerate(chosen):
 v={b:s.S.One}
 for k in range(j+1,12):v=expad(chosen[k],-t[k],v)
 cols.append(proj(v))
V=s.Matrix(12,12,lambda i,j:cols[j][i]);assert V.det()==1
Ds=[]
for i,a in enumerate(simples):
 v={a:s.S.One}
 for b,x in zip(chosen,t):v=expad(b,-x,v)
 rhs=proj(v);sol=[]
 for j in range(12):
  assert V[j,j]==1 and all(V[j,k]==0 for k in range(j+1,12))
  sol.append(s.expand(rhs[j]-sum(V[j,k]*sol[k] for k in range(j))))
 Ds.append(sol)
 print('D',i+1,[(j+1,x) for j,x in enumerate(sol) if x],flush=True)
# D_i are anti-homomorphic due to pullback of the left action; Serre unaffected.
def deriv(i,f):return s.expand(sum(Ds[i][k]*s.diff(f,t[k]) for k in range(12)))
def vfbr(X,Y):return [s.expand(sum(X[k]*s.diff(Y[j],t[k])-Y[k]*s.diff(X[j],t[k]) for k in range(12))) for j in range(12)]
for i in range(6):
 for j in range(6):
  if i==j:continue
  v=Ds[j]
  for k in range(1-int(A[i,j])):v=vfbr(Ds[i],v)
  assert all(x==0 for x in v),(i,j,v)
print('all E6 Serre verified',flush=True)
# Restricted positive roots in the F4 simple-root coordinates (2,4,3/5,1/6).
def restr(b):return (b[1],b[3],b[2]+b[4],b[0]+b[5])
rt=[restr(b) for b in chosen]
print('restricted roots',rt,flush=True)
with (OUT/'e6_action.pkl').open('wb') as f:pickle.dump(dict(A=A,weights=weights,E=E,F=F,roots=roots,R=R,expr=expr,signs=signs,chosen=chosen,t=t,Ds=Ds,rt=rt),f)


==> anc/E1/proof_checks/check_additional.py <==
"""Check printed formulas, companion regularity, LP normalization, and F4 inverses."""
import sympy as s,pickle
from pathlib import Path
O=Path(__file__).resolve().parent/'work'
O.mkdir(exist_ok=True)
d=pickle.load(open(O/'e6_coeffs.pkl','rb'));a=pickle.load(open(O/'e6_normalized.pkl','rb'));t=d['t'];Ds=d['Ds'];W=d['Ws'];fs=a['norm']
mut=[12,4,9,21,22,23,24,25];fr=[1,2,3,5,7,8,10,13,14,33];ids=mut+fr
F=t[9]*t[1]+t[10]-t[3]*t[8]+t[5]*t[6]
L=t[9]+t[3]*t[7]-t[4]*t[5]
V=t[10]*t[7]+t[11]*t[5]
H=t[11]-t[9]*t[2]+t[8]*t[4]-t[6]*t[7]
Q=t[1]*t[7]-t[2]*t[5]+t[8]
expected={12:-t[5],4:-F,9:t[10],21:F*t[7]+t[5]*H,22:Q,23:t[8]*L-V,24:V,25:t[8],1:t[0]*F+H,2:t[11],8:t[6]*L-t[10]*t[4]-t[11]*t[3],33:H*(t[1]*V+t[10]*t[8])+F*(t[2]*V-t[11]*t[8])}
for i,g in expected.items():assert s.expand(g-fs[i])==0,i
print('Printed E6 coefficient table equals the computed kernels: OK',flush=True)
comp=[t[11]*F-t[10]*H,t[5]*t[0]-t[7],t[7],-(t[1]*V+t[10]*t[8]),t[9],Q*t[6]-t[10]*t[2]-t[11]*t[1],F*Q-fs[21]*t[1],L]
for i,g in zip(mut,comp):assert s.expand(g-a['companions'][i])==0
print('Printed E6 companion table: OK',flush=True)
def der(i,f):return s.expand(sum(Ds[i][j]*s.diff(f,t[j]) for j in range(12)))
for i,(ma,mb) in zip(mut,a['mons']):
 wa=tuple(sum(W[j][k] for j in ma) for k in range(10));wb=tuple(sum(W[j][k] for j in mb) for k in range(10));assert wa==wb
 wc=tuple(wa[k]-W[i][k] for k in range(10));assert min(wc)>=0
 diff=tuple(wc[k]-W[i][k] for k in range(10));assert min(diff)<0
 for j in range(6):
  g=a['companions'][i]
  for _ in range(wc[j]+1):g=der(j,g)
  assert g==0,(i,j,g)
 print('Global E6 companion and coprime degree',i,diff,flush=True)
assert tuple(sum(W[i][k] for i in fr) for k in range(10))==(2,)*10
WM=s.Matrix([W[i] for i in ids]);assert a['B']*WM==s.zeros(8,10)
minor=[ids.index(i) for i in [4,21,22,23,24,25,1,33]]
assert abs(a['B'][:,minor].det())==1
print('E6 homogeneity, saturated exchange rows, and frozen sum: OK',flush=True)
# Verify no exchange-polynomial normalization factors.
def associated_test(xx,ee):
 for i in range(len(xx)):
  assert s.diff(ee[i],xx[i])==0
  coeff,facs=s.factor_list(ee[i]);assert len(facs)==1 and facs[0][1]==1
  for j in range(len(xx)):
   if i==j:continue
   num,den=s.cancel(ee[i].subs(xx[j],ee[j]/xx[j])).as_numer_denom()
   assert s.gcd(num,ee[j])==1,(i,j)
xx=list(s.symbols('u1:9'));cc=list(s.symbols('c1:11'));sym=dict(zip(ids,xx+cc));ee=[s.prod(sym[j] for j in p)+s.prod(sym[j] for j in q) for p,q in a['mons']]
associated_test(xx,ee);print('E6 associated exchanges equal ordinary exchanges: OK',flush=True)
fdata=pickle.load(open(O/'f4_checked.pkl','rb'));fx=fdata['x'];fp=fdata['p'];fxx=fdata['xx'];fcc=fdata['cc']
y=list(s.symbols('x1:5'));z=list(s.symbols('c1:9'))
fe=[z[7]*y[1]+z[4]*y[3],z[2]*y[0]*y[2]+z[1]*z[4]*y[3],z[5]*y[1]+z[1]*z[3]*z[4],z[6]*y[1]+z[0]*z[2]*z[7]]
associated_test(y,fe);print('F4 associated exchanges equal ordinary exchanges: OK',flush=True)
P=[z[0],y[0],fe[2]/y[2],z[1]]
X=[None]*8
X[0]=z[2]/P[2];X[3]=-z[3]/P[0];X[6]=z[4]/P[2];X[7]=z[5]/P[3];X[2]=-y[1]/(P[0]*P[2]);X[1]=s.cancel((-y[3]/(P[0]*P[1])+X[0]*X[3])/X[2])
Delta=X[1]*X[2]-X[0]*X[3]
X[4]=s.cancel((X[2]*z[6]-X[0]*z[7])/(P[1]*Delta))
X[5]=s.cancel((X[1]*z[7]-X[3]*z[6])/(P[1]*Delta))
P=list(map(s.cancel,P));X=list(map(s.cancel,X))
forward=dict(zip(y+z,fxx+fcc));inverse=dict(zip(list(fp)+list(fx),P+X))
for i,h in enumerate(P+X):assert s.cancel(h.subs(forward,simultaneous=True)-(list(fp)+list(fx))[i])==0
for i,h in enumerate(fxx+fcc):assert s.cancel(h.subs(inverse,simultaneous=True)-(y+z)[i])==0
print('Both F4 rational inverse compositions (24 identities): OK',flush=True)
# Right weights for every F4 seed coordinate are checked term by term.
from itertools import product
from sympy.matrices.normalforms import smith_normal_form
from sympy.polys.domains import ZZ
halfroots=[s.Matrix([1,*sg])/2 for sg in product([1,-1],repeat=3)]
varpi=[s.Matrix([1,0,0,0]),s.Matrix([1,1,0,0]),s.Matrix([1,1,1,0]),s.Matrix([1,1,1,1])/2]
piweights=[varpi[1],varpi[0]+varpi[2],varpi[0]+varpi[3],varpi[0]]
def f4_degree(f):
    weights=set()
    for mon,coef in s.Poly(f,*(list(fp)+list(fx))).terms():
        lam=mon[:4]
        mu=sum((a*w for a,w in zip(lam,piweights)),s.zeros(4,1))-sum((a*w for a,w in zip(mon[4:],halfroots)),s.zeros(4,1))
        dyn=(mu[0]-mu[1],mu[1]-mu[2],mu[2]-mu[3],2*mu[3])
        assert all(v.q==1 for v in dyn)
        weights.add(tuple(lam)+tuple(map(int,dyn)))
    assert len(weights)==1
    w=weights.pop();assert min(w)>=0
    return w
wf=s.Matrix([f4_degree(f) for f in fxx+fcc])
BF=[]
for e in fe:
    terms=s.Poly(e,*(y+z)).terms()
    assert len(terms)==2
    BF.append([a-b for a,b in zip(terms[0][0],terms[1][0])])
BF=s.Matrix(BF)
assert BF*wf==s.zeros(4,8)
assert tuple(sum(wf[i,j] for i in range(4,12)) for j in range(8))==(2,)*8
for mat in [BF,wf]:
    snf=smith_normal_form(mat,domain=ZZ)
    assert all(abs(snf[i,i])==1 for i in range(min(mat.shape)))
print('F4 dominant weights, frozen sum, and exact exchange/weight lattices: OK',flush=True)
J=s.Matrix(fxx+fcc).jacobian(list(fp)+list(fx))
assert s.expand(J.det(method='domain-ge')-s.prod(fp)*s.prod(fxx))==0
print('F4 full polynomial Jacobian: OK',flush=True)
# The fundamental branching lines can also be determined directly, without a
# character table: each root coordinate has e1-component 1/2, so the required
# monomial degree is fixed and there are finitely many candidates.
from itertools import combinations_with_replacement
fd=fdata['Ds']
def fder(i,f):
    return s.expand(sum(fd[i][j]*s.diff(f,fx[j]) for j in range(8)))
fundamental={f'p{i+1}':fp[i] for i in range(4)}
for name,(i,f) in fdata['fs'].items():fundamental[name]=fp[i]*f
for name,poly in fundamental.items():
    weight=f4_degree(poly);lam=weight[:4];mu=weight[4:]
    delta=sum((a*w for a,w in zip(lam,piweights)),s.zeros(4,1))-sum((a*w for a,w in zip(mu,varpi)),s.zeros(4,1))
    n=2*delta[0];assert n.q==1 and n>=0
    candidates=[]
    for inds in combinations_with_replacement(range(8),int(n)):
        if sum((halfroots[i] for i in inds),s.zeros(4,1))==delta:
            candidates.append(s.prod(fx[i] for i in inds))
    row_index={};entries={}
    for col,f in enumerate(candidates):
        for i in range(4):
            value=f
            for _ in range(lam[i]+1):value=fder(i,value)
            for mon,coeff in s.Poly(value,*fx).terms():
                if coeff==0:continue
                key=(i,mon)
                if key not in row_index:row_index[key]=len(row_index)
                entries[row_index[key],col]=coeff
    mat=s.SparseMatrix(len(row_index),len(candidates),entries)
    assert len(mat.nullspace())==1,(name,mat.shape)
    print('F4 fundamental component',name,'monomials',len(candidates),'kernel dimension 1',flush=True)


==> anc/E1/proof_checks/check_e6_exchanges.py <==
"""Find simultaneous signs and verify exact E6 exchanges and minimal degrees."""
import sympy as s,pickle
from pathlib import Path
O=Path(__file__).resolve().parent/'work'
O.mkdir(exist_ok=True)
d=pickle.load(open(O/'e6_coeffs.pkl','rb'));fs=d['fs'];Ws=d['Ws'];t=d['t'];Ds=d['Ds']
mut=[12,4,9,21,22,23,24,25];fr=[1,2,3,5,7,8,10,13,14,33]
mons=[([4,24],[9,21]),([21,3],[12,1,5]),([12,2,10],[24,14]),([12,5,33],[4,22,24]),([21,7],[23,5]),([22,25,8],[7,13,33]),([9,21,25],[12,10,33]),([24,7],[23,10])]
rows=[]
for a,b in mons:
 w=[0]*18
 for j in a:w[(mut+fr).index(j)]+=1
 for j in b:w[(mut+fr).index(j)]-=1
 rows.append(w)
B=s.Matrix(rows)
rhs=[]
for i,(a,b) in zip(mut,mons):
 f=fs[i];ma=s.prod(fs[j] for j in a);mb=s.prod(fs[j] for j in b)
 ok=[]
 for sg in [1,-1]:
  q,r=s.div(ma+sg*mb,f,*t)
  if r==0:ok.append(sg)
 print('raw exchange',i,'sign',ok,flush=True);assert len(ok)==1
 rhs.append(int(ok[0]<0))
# GF2 system, freeze principal signs.
M=[list(map(lambda z:int(z)%2,row))+[r] for row,r in zip(rows,rhs)]
# Fix all six principal signs to +1; allow nonprincipal signs.
for i in [3,5,7,10,13,14]:
 row=[0]*19;row[(mut+fr).index(i)]=1;M.append(row)
piv=[];k=0
for j in range(18):
 m=next((m for m in range(k,len(M)) if M[m][j]),None)
 if m is None:continue
 M[k],M[m]=M[m],M[k]
 for q in range(len(M)):
  if q!=k and M[q][j]:M[q]=[a^b for a,b in zip(M[q],M[k])]
 piv.append(j);k+=1
assert all(any(row[:-1]) or row[-1]==0 for row in M)
v=[0]*18
for j,row in zip(piv,M):v[j]=row[-1]
sgns={i:(-1)**a for i,a in zip(mut+fr,v)}
print('signs',sgns,flush=True)
norm={i:sgns[i]*f for i,f in fs.items()}
companions={}
for i,(a,b) in zip(mut,mons):
 f=norm[i];ma=s.prod(norm[j] for j in a);mb=s.prod(norm[j] for j in b)
 q,r=s.div(ma+mb,f,*t);assert r==0
 companions[i]=s.factor(q)
 print('companion',i,'=',s.factor(q),flush=True)
for i in mut+fr:
 if i in [3,5,7,10,13,14]:continue
 c,factors=s.factor_list(norm[i],*t);print('factors',i,[(str(a)[:55],e) for a,e in factors])
 assert len(factors)==1 and factors[0][1]==1
 def der(j,f):return s.expand(sum(Ds[j][k]*s.diff(f,t[k]) for k in range(12)))
 for j in range(6):
  if Ws[i][j]>0:
   q=norm[i]
   for k in range(Ws[i][j]):q=der(j,q)
   assert q!=0,('principal divisor',i,j)
pickle.dump(dict(norm=norm,signs=sgns,companions=companions,B=B,mons=mons),open(O/'e6_normalized.pkl','wb'))


==> anc/E1/proof_checks/check_f4.py <==
"""Construct the F4/B4 quotient action and verify global regularity and exchanges."""
from __future__ import annotations
import sympy as s,pickle
from pathlib import Path
O=Path(__file__).resolve().parent/'work'
O.mkdir(exist_ok=True)
x=s.symbols('xi1:9');p=s.symbols('p1:5');a,b,c,d,e,f,g,h=x
Ds=[[0,0,e,-f,0,0,0,0],[0,c,0,0,0,-g,0,0],[b,0,d,0,-f,0,-h,0],[0,0,0,0,0,0,0,1]]
Ds=[[s.sympify(a) for a in X] for X in Ds]
A=s.Matrix([[2,-1,0,0],[-1,2,-1,0],[0,-2,2,-1],[0,0,-1,2]])
def der(i,F):return s.expand(sum(Ds[i][j]*s.diff(F,x[j]) for j in range(8)))
def br(X,Y):return [s.expand(sum(X[k]*s.diff(Y[j],x[k])-Y[k]*s.diff(X[j],x[k]) for k in range(8))) for j in range(8)]
for i in range(4):
 for j in range(4):
  if i==j:continue
  Y=Ds[j]
  for _ in range(1-int(A[i,j])):Y=br(Ds[i],Y)
  assert all(y==0 for y in Y),(i,j,Y)
print('F4 Serre relations: OK',flush=True)
# Ordinary positive roots, by Weyl reflections.
simple=[tuple(int(i==j) for j in range(4)) for i in range(4)];roots=set(simple);q=list(simple)
for r in q:
 for i in range(4):
  z=list(r);z[i]-=sum(int(A[i,j])*r[j] for j in range(4));z=tuple(z)
  if z not in roots:roots.add(z);q.append(z)
pos=sorted([r for r in roots if min(r)>=0],key=lambda v:(sum(v),v));assert len(pos)==24
ops={}
for beta in pos:
 if sum(beta)==1:ops[beta]=Ds[beta.index(1)]
 else:
  for i in range(4):
   aa=list(beta);aa[i]-=1;aa=tuple(aa)
   if aa in ops:
    ops[beta]=br(Ds[i],ops[aa]);break
  assert beta in ops
S=s.Matrix([[0,0,0,s.Rational(1,2)],[1,0,0,-s.Rational(1,2)],[-1,1,0,-s.Rational(1,2)],[0,-1,1,-s.Rational(1,2)]])
zer={v:0 for v in x};images=[];counts=[0,0,0]
for beta in pos:
 v=S*s.Matrix(beta);is_half=v[0].q==2
 val=[a.subs(zer) for a in ops[beta]]
 assert any(a!=0 for a in val)==is_half,(beta,v,val)
 if is_half:images.append(val);counts[0]+=1
 elif any(a!=0 for a in ops[beta]):counts[1]+=1
 else:counts[2]+=1
assert s.Matrix(images).rank()==8
print('half-root translations, B3 fields, central kernel:',counts,flush=True)
fs={'q1':(2,a),'q2':(1,b),'q4':(0,d),'q6':(1,f),'q7':(2,g),'q8':(3,h),'r':(1,a*f+b*e),'t':(1,c*f+d*e),'s':(3,a*h+b*g+c*f+d*e)}
for name,(i,F) in fs.items():
 for j in range(4):
  out=F
  for _ in range(2 if i==j else 1):out=der(j,out)
  assert out==0,(name,j,out)
 assert der(i,F)!=0
 print('global regularity',name,'OK',flush=True)
q1=p[2]*a;q2=p[1]*b;q4=p[0]*d;q6=p[1]*f;q7=p[2]*g;q8=p[3]*h
rr=p[1]*(a*f+b*e);tt=p[1]*(c*f+d*e);ss=p[3]*(a*h+b*g+c*f+d*e);hh=p[1]*ss-p[3]*tt
ww=p[0]*p[1]*(b*c-a*d);ell=p[0]*p[2]*c;vv=p[0]*p[3]*(c*h+d*g)
zz=p[0]*p[2]*(a*d*g-b*c*g-c*c*f-c*d*e);q5=p[2]*e
xx=[p[1],-ell,-vv,-ww];cc=[p[0],p[3],q1,-q4,q7,q8,rr,tt]
EE=[cc[7]*xx[1]+cc[4]*xx[3],cc[2]*xx[0]*xx[2]+cc[1]*cc[4]*xx[3],cc[5]*xx[1]+cc[1]*cc[3]*cc[4],cc[6]*xx[1]+cc[0]*cc[2]*cc[7]]
comp=[zz,hh,p[2],q5]
for i in range(4):assert s.expand(xx[i]*comp[i]-EE[i])==0
print('four F4 exchanges: OK',flush=True)
# all auxiliary global regularity also follows directly from the same criterion.
for name,F,lam in [('h',hh,(0,1,0,1)),('w',ww,(1,1,0,0)),('ell',ell,(1,0,1,0)),('v',vv,(1,0,0,1)),('z',zz,(1,0,1,0)),('q5',q5,(0,0,1,0))]:
 G=F.subs(dict(zip(p,[1]*4)))
 for i in range(4):
  q=G
  for _ in range(lam[i]+1):q=der(i,q)
  assert q==0,(name,i,q)
 print('auxiliary regularity',name,'OK',flush=True)
pickle.dump(dict(x=x,p=p,Ds=Ds,fs=fs,xx=xx,cc=cc,EE=EE),open(O/'f4_checked.pkl','wb'))


==> anc/E1/proof_checks/e6_seed_data.py <==
"""The E6 -> F4 seed degrees and orders, in fundamental-weight coordinates.

The first six coordinates are the E6 highest weight and the last four are
its F4 branching weight.  These fixed data reproduce the table in the paper;
no MATLAB file, character database, or previously computed coefficient is used.
"""
MUTABLE = [12, 4, 9, 21, 22, 23, 24, 25]
FROZEN = [1, 2, 3, 5, 7, 8, 10, 13, 14, 33]
PRINCIPAL = [14, 13, 10, 7, 5, 3]
DEGREES = {
 12: (0,1,0,0,0,0, 0,0,0,1),
  4: (0,0,0,0,1,0, 0,0,0,1),
  9: (0,0,1,0,0,0, 0,0,0,1),
 21: (0,1,0,0,1,0, 0,0,1,0),
 22: (0,1,0,0,1,0, 0,1,0,0),
 23: (0,1,0,1,0,0, 0,1,0,0),
 24: (0,1,1,0,0,0, 0,0,1,0),
 25: (0,1,1,0,0,0, 0,1,0,0),
  1: (0,0,0,0,0,1, 0,0,0,0),
  2: (1,0,0,0,0,0, 0,0,0,0),
  3: (0,0,0,0,0,1, 0,0,0,1),
  5: (0,0,0,0,1,0, 0,0,1,0),
  7: (0,0,0,1,0,0, 0,1,0,0),
  8: (0,0,0,1,0,0, 1,0,0,0),
 10: (0,0,1,0,0,0, 0,0,1,0),
 13: (0,1,0,0,0,0, 1,0,0,0),
 14: (1,0,0,0,0,0, 0,0,0,1),
 33: (0,1,1,0,1,0, 0,1,0,0),
}


==> anc/E1/proof_checks/inverse_e6.py <==
"""Verify both E6 inverse compositions and primitive-linear prime witnesses."""
from __future__ import annotations
import sympy as s,pickle,time
from pathlib import Path
O=Path(__file__).resolve().parent/'work'
O.mkdir(exist_ok=True)
d=pickle.load(open(O/'e6_coeffs.pkl','rb'));t=d['t'];a=pickle.load(open(O/'e6_normalized.pkl','rb'));fs=a['norm']
mut=[12,4,9,21,22,23,24,25];ids=mut+[1,2,8,33]
y={i:s.Symbol(('u' if i in mut else 'z')+str(i)) for i in ids}
# Work over the twelve algebraically independent target symbols.
T=[None]*12
T[5]=-y[12];T[10]=y[9];T[8]=y[25];T[11]=y[2]
A=T[5];B=T[10];C=T[8];D=T[11];F=-y[4];P=y[21];Q=y[22];R=y[23];V=y[24]
T[7]=(V-D*A)/B
T[9]=(P+R)/Q
L=(R+V)/C
T[1]=(A*y[33]-P*B*C+F*Q*V)/(P*V)
T[2]=(T[1]*T[7]+C-Q)/A
T[3]=(A*y[8]-L*F+T[9]*(L*T[1]+B))/R
T[4]=(T[3]*T[7]-L+T[9])/A
T[6]=(F-T[9]*T[1]-B+T[3]*C)/A
T[0]=(A*y[1]-P+F*T[7])/(A*F)
T=list(map(s.cancel,T))
for i,h in enumerate(T):
 x=s.cancel(h.subs({v:fs[k] for k,v in y.items()},simultaneous=True)-t[i]);assert x==0,('forward inverse',i,x)
 print('inverse(forward) t',i+1,'OK',flush=True)
for i in ids:
 h=s.cancel(fs[i].subs(dict(zip(t,T)),simultaneous=True)-y[i]);assert h==0,('inverse forward',i,h)
 print('forward(inverse)',i,'OK',flush=True)
# Absolute irreducibility: a primitive linear polynomial in a specified coordinate.
witness={}
for i in ids:
 for x in t:
  p=s.Poly(fs[i],x)
  if p.degree()==1:
   c0=p.nth(0);c1=p.nth(1)
   if s.gcd(c0,c1)==1:
    witness[i]=(str(x),c1,c0);break
 assert i in witness,i
 print('primitive linear variable',i,witness[i][0],flush=True)
pickle.dump(dict(y=y,T=T,linear_witness=witness),open(O/'e6_inverse.pkl','wb'))


==> anc/E1/proof_checks/run_checks.py <==
"""Run the complete exact exceptional-branching checks, with failure propagation."""
from __future__ import annotations
import platform
import subprocess
import sys
from pathlib import Path
import numpy
import sympy

HERE = Path(__file__).resolve().parent
SCRIPTS = (
    'build_e6.py', 'solve_e6.py', 'check_e6_exchanges.py',
    'inverse_e6.py', 'check_f4.py', 'check_additional.py',
)

def main() -> int:
    report = HERE / 'verification_report.txt'
    with report.open('w', encoding='utf-8') as log:
        version = (f'Python {platform.python_version()}; '
                   f'NumPy {numpy.__version__}; SymPy {sympy.__version__}\n')
        print(version, end=''); log.write(version)
        for script in SCRIPTS:
            title = f'\n=== {script} ===\n'
            print(title, end='', flush=True); log.write(title); log.flush()
            run = subprocess.run([sys.executable, '-u', str(HERE / script)],
                                 cwd=HERE, text=True, stdout=subprocess.PIPE,
                                 stderr=subprocess.STDOUT)
            print(run.stdout, end='', flush=True); log.write(run.stdout); log.flush()
            if run.returncode:
                log.write(f'FAILED: exit status {run.returncode}\n')
                return run.returncode
        message = '\nALL EXACT CHECKS PASSED.\n'
        print(message, end=''); log.write(message)
    return 0

if __name__ == '__main__':
    raise SystemExit(main())


==> anc/E1/proof_checks/solve_e6.py <==
"""Compute all eighteen highest-coefficient lines by exact differential kernels."""
from __future__ import annotations
import numpy as np,sympy as s,pickle,functools,time
from pathlib import Path
from e6_seed_data import MUTABLE, FROZEN, DEGREES
OUT=Path(__file__).resolve().parent/'work'
OUT.mkdir(exist_ok=True)
data=pickle.load(open(OUT/'e6_action.pkl','rb'));t=data['t'];Ds=data['Ds'];rt=data['rt']
F4=s.Matrix([[2,-1,0,0],[-1,2,-1,0],[0,-2,2,-1],[0,0,-1,2]])
inv=F4.inv()
def delta(w):
 a=list(map(int,w[:6]));b=list(map(int,w[6:]))
 v=s.Matrix([a[1]-b[0],a[3]-b[1],a[2]+a[4]-b[2],a[0]+a[5]-b[3]])
 z=inv*v
 assert all(int(v)==v for v in z)
 return tuple(map(int,z))
@functools.lru_cache(None)
def monomials(d,j=0):
 if min(d)<0:return ()
 if j==12:return ((),) if not any(d) else ()
 v=rt[j];mx=min(d[k]//v[k] for k in range(4) if v[k])
 return tuple((e,)+m for e in range(mx+1) for m in monomials(tuple(d[k]-e*v[k] for k in range(4)),j+1))
indices=MUTABLE+FROZEN; W=[DEGREES[i] for i in indices]
for i,w in zip(indices,W):
 de=delta(w);ms=monomials(de);print(i,de,len(ms),flush=True)

def deriv(i,f):return s.expand(sum(Ds[i][k]*s.diff(f,t[k]) for k in range(12)))

def kernel_for(w):
 ms=monomials(delta(w));ps=[s.prod(tk**e for tk,e in zip(t,m)) for m in ms]
 entries={};rowix={}
 for c,p in enumerate(ps):
  for i in range(6):
   q=p
   for _ in range(int(w[i])+1):q=deriv(i,q)
   if not q:continue
   for m,a in s.Poly(q,*t).terms():
    key=(i,m)
    if key not in rowix:rowix[key]=len(rowix)
    entries[rowix[key],c]=a
 mat=s.SparseMatrix(len(rowix),len(ps),entries)
 ns=mat.nullspace()
 fs=[s.expand(sum(a*p for a,p in zip(v,ps))) for v in ns]
 for f in fs:
  for i in range(6):
   q=f
   for _ in range(int(w[i])+1):q=deriv(i,q)
   assert q==0
 return fs,mat.shape
if __name__=='__main__':
 fs={};Ws={}
 start=time.time()
 for ind,w in zip(indices,W):
  ff,shape=kernel_for(w);assert len(ff)==1,(ind,len(ff))
  f=ff[0];_,f=s.Poly(f,*t).clear_denoms();f=s.Poly(f).primitive()[1].as_expr()
  fs[int(ind)]=s.expand(f);Ws[int(ind)]=tuple(map(int,w))
  print('\nf',ind,shape,'=',f,flush=True)
 pickle.dump(dict(fs=fs,Ws=Ws,t=t,Ds=Ds),open(OUT/'e6_coeffs.pkl','wb'))
 print('time',time.time()-start,flush=True)


==> anc/E2/check_algebra.py <==
"""Exact polynomial checks for the Spin7/G2 quotient and its LP seed.
The all-weight generation proof is in supplement component E2, Section 3.
"""
from itertools import product
import sympy as sp
import numpy as np
from scipy.io import savemat
from pathlib import Path
a,b,c,d=sp.symbols('a b c d')
p1,p2,p3,q,r,s,h=sp.symbols('p1 p2 p3 q r s h')
coords=(a,b,c)
D=(sp.Matrix([-1,0,0]),sp.Matrix([0,a,0]),sp.Matrix([1,0,b]))
Cartan=sp.Matrix([[2,-1,0],[-1,2,-1],[0,-2,2]])
def act(v,f):return sp.expand(sum(v[i]*sp.diff(f,coords[i]) for i in range(3)))
def br(v,w):return sp.Matrix([act(v,w[i])-act(w,v[i]) for i in range(3)])
def span_rank(vs):
    keys=sorted({(i,m) for v in vs for i in range(3) for m in sp.Poly(v[i],*coords).monoms() if v[i]!=0})
    return sp.Matrix([[sp.Poly(v[i],*coords).coeff_monomial(m) for v in vs] for i,m in keys]).rank()
def ordD(v,f):
    assert f!=0
    n=0
    while act(v,f)!=0:n+=1;f=act(v,f)
    return n
W=sp.Matrix([[0,1,0,1,0],[1,0,0,1,0],[0,1,0,0,1],[0,0,1,1,0],[0,0,1,0,0],[1,1,0,0,1]])
B=sp.Matrix([[0,1,1,-1,1,-1]])
def verify():
    for i in range(3):
        for j in range(3):
            if i==j:continue
            v=D[j]
            for _ in range(1-Cartan[i,j]):v=br(D[i],v)
            assert v==sp.zeros(3,1),(i,j,v)
    assert br(D[0],D[1])==sp.Matrix([0,-1,0])
    assert br(br(D[0],D[1]),D[2])==sp.Matrix([0,0,-1])
    vs=list(D)
    while True:
        old=len(vs)
        for v in list(vs):
            for w in D:
                z=br(v,w)
                if span_rank(vs+[z])>len(vs):vs.append(z)
        if len(vs)==old:break
    assert len(vs)==6
    assert all(x.subs({a:0,b:0,c:0})==0 for x in D[0]+D[2])
    assert all(x.subs({a:0,b:0,c:0})==0 for x in D[1])
    print('PASS: B3 Serre relations, six-dimensional infinitesimal image, transitive quotient action, and G2 fixes the origin.')
    # Quotient polynomials and exact differential orders.
    for f,order in [(b,(0,1,0)),(a,(1,0,1)),(c,(0,0,1)),(a*b-c,(1,1,0))]:
        assert tuple(ordD(v,f) for v in D)==order,(f,order)
    sub={q:p2*b,r:p1*p3*a,s:p3*c,h:p1*p2*(a*b-c)}
    assert sp.expand((q*r-p1*p2*s-p3*h).subs(sub))==0
    assert B*W==sp.zeros(1,5)
    assert sum((W[j,:] for j in range(1,6)),sp.zeros(1,5))==sp.ones(1,5)*2
    assert any(abs(W[[j for j in range(6) if j!=i],:].det())==1 for i in range(6))
    inv={a:(p3*h+p1*p2*s)/(p1*p3*q),b:q/p2,c:s/p3}
    for v in (a,b,c):assert sp.cancel(inv[v].subs(sub)-v)==0
    for name in (q,s,h):assert sp.cancel(sub[name].subs(inv,simultaneous=True)-name)==0
    print('PASS: generator regularity orders, exchange identity, both rational inverse compositions, full weight lattice and frozen-weight sum.')
    count=0
    for i,j,k,l in product(range(4),repeat=4):
        if min(i,j)>0:continue
        f=sp.expand(a**i*b**j*c**k*(a*b-c)**l)
        assert tuple(ordD(v,f) for v in D)==(i+l,j+l,i+k)
        count+=1
    print('PASS:',count,'normal monomials have the asserted three differential orders.')
    dest=Path(__file__).resolve().parent/'B3G2_seed_data.mat'
    data={'B':np.array(B,dtype=np.int64),'W':np.array(W,dtype=np.int64),
          'mutable_names':np.array(['q'],dtype=object),
          'frozen_names':np.array(['p1','p2','p3','s','h'],dtype=object),
          'exchange_positive_exponent':np.array([[0,1,1,0,1,0]],dtype=np.int64),
          'exchange_negative_exponent':np.array([[0,0,0,1,0,1]],dtype=np.int64),
          'mutation_weight':np.array([[1,0,1,0,1]],dtype=np.int64),
          'cartan_B3':np.array(Cartan,dtype=np.int64),
          'symmetrizer':np.array([[2,2,1]],dtype=np.int64)}
    savemat(dest,data)
    print('Saved',dest.name)
if __name__=='__main__':verify()


==> anc/E2/check_branching.py <==
"""Independent exact Weyl-character check of the proposed B3/G2 algebra."""
from functools import lru_cache
from itertools import product,permutations
from collections import Counter
from fractions import Fraction
ROOTS=((1,0,0),(0,1,0),(0,0,1),(1,1,0),(0,1,1),(1,1,1),(0,1,2),(1,1,2),(1,2,2))
@lru_cache(None)
def partition(v,k=9):
    if min(v)<0:return 0
    if v==(0,0,0):return 1
    if k==0:return 0
    r=ROOTS[k-1]
    return partition(v,k-1)+partition(tuple(a-b for a,b in zip(v,r)),k)
W=[]
for p in permutations(range(3)):
    det=(-1)**sum(p[i]>p[j] for i in range(3) for j in range(i+1,3))
    for signs in product((-1,1),repeat=3): W.append((p,signs,det*signs[0]*signs[1]*signs[2]))
rho=(5,3,1)
def character(lam):
    a,b,c=lam; lv=(2*a+2*b+c,2*b+c,c)
    lr=tuple(x+y for x,y in zip(lv,rho)); num=[(tuple(signs[i]*lr[p[i]] for i in range(3)),det) for p,signs,det in W]
    weights={}
    for mu in product(range(-lv[0],lv[0]+1,2),repeat=3):
        mr=tuple(x+y for x,y in zip(mu,rho)); m=0
        for w,sgn in num:
            d=tuple(x-y for x,y in zip(w,mr));v=(d[0]//2,(d[0]+d[1])//2,sum(d)//2)
            if min(v)>=0:m+=sgn*partition(v)
        if m:assert m>0;(weights.update({mu:m}))
    # dimension via Weyl product, in twice-epsilon coordinates
    dim=Fraction(1)
    eroots=[tuple(int(k==i) for k in range(3)) for i in range(3)]
    for i in range(3):
        for j in range(i+1,3):
            for sg in (-1,1):eroots.append(tuple(int(k==i)+sg*int(k==j) for k in range(3)))
    for r in eroots:dim*=Fraction(sum(lr[i]*r[i] for i in range(3)),sum(rho[i]*r[i] for i in range(3)))
    assert sum(weights.values())==dim,(lam,sum(weights.values()),dim)
    return weights
GROOTS=((2,-1),(-3,2),(-1,1),(1,0),(3,-1),(0,1))
def branch(lam):
    c=Counter()
    for (x,y,z),v in character(lam).items():c[( (x-y)//2+z,(y-z)//2)]+=v
    for r in GROOTS:
        out=c.copy()
        for w,v in c.items():out[w[0]-r[0],w[1]-r[1]]-=v
        c=out
    return {w:v for w,v in c.items() if min(w)>=0 and v}
def predicted(lam):
    x,y,z=lam;ans=Counter()
    for i in range(min(x,z)+1):
        for j in range(y+1):
            if min(i,j):continue
            for k in range(z-i+1):
                for l in range(min(x-i,y-j)+1):
                    ans[x+z-2*i-l-k+j,y-j+i]+=1
    return dict(ans)
def verify(bound=3):
    count=0
    for lam in product(range(bound+1),repeat=3):
        b=branch(lam);p=predicted(lam)
        assert b==p,(lam,b,p)
        count+=1
    print('PASS: exact Weyl-character restriction agrees with the proposed normal basis for',count,'highest weights, 0 <= lambda_i <=',bound)
    for lam in [(1,0,0),(0,1,0),(0,0,1),(1,0,1),(1,1,0),(1,1,1)]: print(lam, sorted(branch(lam).items()))
if __name__=='__main__':verify()


==> anc/E2/check_category.py <==
"""Exact QQ(sqrt(2)) computation of the B3 presentation category."""
import sympy as sp
from functools import lru_cache
from collections import Counter
# A coefficient a+b*sqrt(2) is a pair of rational numbers.
z=(sp.S(0),sp.S(0)); one=(sp.S(1),sp.S(0)); u=(sp.S(0),sp.S(1))
def add(x,y):return (x[0]+y[0],x[1]+y[1])
def mul(x,y):return(x[0]*y[0]+2*x[1]*y[1],x[0]*y[1]+x[1]*y[0])
def matzero(r,c):return [[z for j in range(c)] for i in range(r)]
def mm(A,B,r,k,c):
    C=matzero(r,c)
    for i in range(r):
        for j in range(c):
            for t in range(k):C[i][j]=add(C[i][j],mul(A[i][t],B[t][j]))
    return C
# Presentation (domain projective indices, codomain indices, matrix).
P={}
for i in range(1,4):
    P[(i,0)]=([i],[],[])
    P[(i,3)]=([],[i],[[]])
    P[('I',i)]=([i],[i],[[one]])
P[(1,1)]=([2],[3,3],[[one],[u]])
P[(1,2)]=([1],[2],[[one]])
P[(2,1)]=([1,2],[3,3],[[z,one],[one,u]])
P[(2,2)]=([1],[3,3],[[one],[u]])
P[(3,1)]=([2],[3],[[one]])
P[(3,2)]=([1],[3],[[one]])
nodes=[(i,t) for i in range(1,4) for t in range(4)]+[('I',i) for i in range(1,4)]
def entries(src,tgt):
    return [(i,j,c) for i,b in enumerate(tgt) for j,a in enumerate(src) if a<=b for c in range(1 if a==b==3 else 2)]
def unpack(vec,x,y):
    xp,xm,_=P[x];yp,ym,_=P[y];es=entries(xp,yp);fs=entries(xm,ym)
    ap=matzero(len(yp),len(xp));am=matzero(len(ym),len(xm))
    for v,(i,j,c) in zip(vec[:len(es)],es):
        w=list(ap[i][j]);w[c]=v;ap[i][j]=tuple(w)
    for v,(i,j,c) in zip(vec[len(es):],fs):
        w=list(am[i][j]);w[c]=v;am[i][j]=tuple(w)
    return ap,am
@lru_cache(None)
def HB(x,y):
    xp,xm,dx=P[x];yp,ym,dy=P[y]; n=len(entries(xp,yp))+len(entries(xm,ym));cols=[]
    for h in range(n):
        v=[sp.S(int(j==h)) for j in range(n)];ap,am=unpack(v,x,y)
        a=mm(dy,ap,len(ym),len(yp),len(xp));b=mm(am,dx,len(ym),len(xm),len(xp))
        cols.append(sp.Matrix([a[i][j][c]-b[i][j][c] for i in range(len(ym)) for j in range(len(xp)) for c in range(2)]))
    C=sp.Matrix.hstack(*cols) if cols and len(cols[0]) else sp.zeros(2*len(ym)*len(xp),n)
    return tuple(C.nullspace())
def compose(v,w,x,y,t): # x-v->y-w->t
    xp,xm,_=P[x];yp,ym,_=P[y];tp,tm,_=P[t]
    vp,vm=unpack(v,x,y);wp,wm=unpack(w,y,t)
    a=mm(wp,vp,len(tp),len(yp),len(xp));b=mm(wm,vm,len(tm),len(ym),len(xm))
    return sp.Matrix([a[i][j][c] for i,j,c in entries(xp,tp)]+[b[i][j][c] for i,j,c in entries(xm,tm)])
def verify():
    end={x:len(HB(x,x)) for x in nodes}
    expected_end={x:(1 if (x[1] if x[0]=='I' else x[0])==3 else 2) for x in nodes}
    assert end==expected_end,(end,expected_end)
    actual={}
    for x in nodes:
        for y in nodes:
            if x==y:continue
            h=HB(x,y)
            if not h:continue
            comps=[compose(v,w,x,t,y) for t in nodes if t!=x and t!=y for v in HB(x,t) for w in HB(t,y)]
            r=sp.Matrix.hstack(*comps).rank() if comps else 0
            if len(h)>r:actual[x,y]=len(h)-r
    expected={}
    for i,j in [(2,1),(3,2)]:
        for t in range(4):expected[(j,t),(i,t)]=2
        for t in range(3):expected[(i,t+1),(j,t)]=2
    for x,t,j in [(1,3,1),(1,2,2),(3,1,3)]:
        expected[(x,t),('I',j)]=expected[('I',j),(x,t-1)]=1 if j==3 else 2
    assert actual==expected,{'extra':actual.keys()-expected.keys(),'missing':expected.keys()-actual.keys(),'actual':actual}
    R=sp.Matrix([[1,1,1],[0,1,1],[0,0,1]])
    D=sp.diag(2,2,1)
    J=D.inv()*R.T*D
    Euler=R.T.inv()*D
    Phi=-Euler.inv()*Euler.T
    for i in range(1,4):
        for t in range(1,4):
            dom,codom,_=P[i,t]
            v=sp.Matrix([codom.count(j)-dom.count(j) for j in range(1,4)])
            assert R*v==Phi**(t-1)*J[:,i-1],(i,t)
    print('PASS: 15 explicit projective presentations, all 225 Hom spaces, 20 irreducible bimodules.')
    print('PASS: all nine cokernel rank vectors agree with the injective/Coxeter indexing.')
    print('Endomorphism dimensions:',[end[x] for x in nodes])
    # End dimensions plus the absence of radical self-maps follows also from explicit field actions.
    for x in nodes:
        if end[x]==2:
            h=HB(x,x)
            # Every nonzero end is invertible: identify an end with square 2 id below.
            xp,xm,_=P[x]
            ident=[]
            for src,tgt in [(xp,xp),(xm,xm)]:
                ident += [sp.S(int(i==j and c==0)) for i,j,c in entries(src,tgt)]
            iv=sp.Matrix(ident)
            H=sp.Matrix.hstack(*h)
            # Linear combination parameter for field generator has minpoly x^2-2; find from small rational coefficients.
            found=False
            for a in range(-3,4):
                for b in range(-3,4):
                    v=a*h[0]+b*h[1]
                    if compose(v,v,x,x,x)==2*iv:found=True;break
                if found:break
            assert found,x
    print('PASS: all endomorphism rings are the indicated division fields, not rings with nilpotents.')
    weights={}
    for x in nodes:
        dom=P[x][0]
        left=tuple(dom.count(i) for i in (1,2,3))
        right=(0,0) if x[0]=='I' else ((0,1) if x[0]==2 else (1,0))
        weights[x]=left+right
    arr=[(x,y,m,'solid') for (x,y),m in actual.items()]+[((i,t),(i,t+1),1,'translation') for i in (1,2,3) for t in range(3)]
    dominant={x for x in nodes if any(weights[x][:3])}
    admiss=[]
    for x in nodes:
        if x not in dominant:continue
        out=Counter();inc=Counter();closed=True
        for v,w,m,kind in arr:
            if x==v:
                if w not in dominant:closed=False;break
                assert kind=='translation' or m%end[w]==0
                out[weights[w]]+=m if kind=='translation' else m//end[w]
            if x==w:
                if v not in dominant:closed=False;break
                assert kind=='translation' or m%end[v]==0
                inc[weights[v]]+=m if kind=='translation' else m//end[v]
        if not closed:continue
        wo=tuple(sum(m*w[j] for w,m in out.items()) for j in range(5));wi=tuple(sum(m*w[j] for w,m in inc.items()) for j in range(5))
        if out and inc and out!=inc and wo==wi and not(out&inc) and weights[x] not in out and weights[x] not in inc:
            admiss.append(x)
            print('admissible:',x,'degree:',weights[x],'out:',dict(out),'in:',dict(inc))
    assert admiss==[(3,1)]
    print('PASS: sole admissible presentation on all dominant nonzero-left objects is X_(3,1).')
    mark=(3,1)
    needed={mark}
    for v,w,m,kind in arr:
        if v==mark:needed.add(w)
        if w==mark:needed.add(v)
    used_degrees={weights[x] for x in needed}
    selected=[x for x in nodes if weights[x] in used_degrees]
    assert len(selected)==9 and len(used_degrees)==6
    expected_weights=[(0,1,0,1,0),(1,0,0,1,0),(0,1,0,0,1),
                      (0,0,1,1,0),(0,0,1,0,0),(1,1,0,0,1)]
    out=Counter();inc=Counter()
    for v,w,m,kind in arr:
        if v==mark:out[weights[w]]+=m if kind=='translation' else m//end[w]
        if w==mark:inc[weights[v]]+=m if kind=='translation' else m//end[v]
    brow=[out[w]-inc[w] for w in expected_weights]
    assert brow==[0,1,1,-1,1,-1]
    # Recompute irreducibles at the marked object in the full nine-object subcategory.
    for x,y in [(mark,v) for v in selected if v!=mark]+[(v,mark) for v in selected if v!=mark]:
        hh=HB(x,y)
        comps=[compose(v,w,x,t,y) for t in selected if t!=x and t!=y for v in HB(x,t) for w in HB(t,y)]
        rr=sp.Matrix.hstack(*comps).rank() if comps else 0
        assert len(hh)-rr==actual.get((x,y),0)
    print('PASS: nine-object full-fibre closure, unchanged irreducibles at the mark, and exact categorical B row.')
    import numpy as np
    from scipy.io import savemat
    from pathlib import Path
    def name(x):return 'Id'+str(x[1]) if x[0]=='I' else 'X'+str(x[0])+'_'+str(x[1])
    dest=Path(__file__).resolve().parent/'B3G2_categorical_data.mat'
    savemat(dest,{
        'presentation_names':np.array([name(x) for x in nodes],dtype=object),
        'degree_matrix':np.array([weights[x] for x in nodes],dtype=np.int64),
        'positive_projective_multiplicities':np.array([[P[x][0].count(i) for i in (1,2,3)] for x in nodes],dtype=np.int64),
        'negative_projective_multiplicities':np.array([[P[x][1].count(i) for i in (1,2,3)] for x in nodes],dtype=np.int64),
        'endomorphism_dimensions':np.array([[end[x] for x in nodes]],dtype=np.int64),
        'solid_arrows':np.array([[nodes.index(x)+1,nodes.index(y)+1,m] for (x,y),m in actual.items()],dtype=np.int64),
        'translation_arrows':np.array([[nodes.index((i,t))+1,nodes.index((i,t+1))+1] for i in (1,2,3) for t in range(3)],dtype=np.int64),
        'selected_object_indices':np.array([[nodes.index(x)+1 for x in selected]],dtype=np.int64),
        'admissible_object_index':np.array([[nodes.index(mark)+1]],dtype=np.int64),
        'categorical_B':np.array([brow],dtype=np.int64),
        'projective_rank_matrix':np.array(R,dtype=np.int64),
        'injective_rank_matrix':np.array(J,dtype=np.int64),
        'coxeter_matrix':np.array(Phi,dtype=np.int64),
    })
    print('Saved',dest.name,'(object indices are one-based).')
    return weights,actual
if __name__=='__main__':verify()


==> anc/E2/run_checks.py <==
"""Run all exact checks, writing B3G2_verification.txt beside this script."""
from pathlib import Path
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parent
SCRIPTS = ("check_algebra.py", "check_category.py", "check_branching.py")

def main() -> int:
    report = [
        "B3 -> G2 branching seed: exact verification report\n",
        "The all-highest-weight algebra-generation proof is in the accompanying note.\n",
        "The finite character test is independent corroboration, not the generation proof.\n",
    ]
    all_ok = True
    for script in SCRIPTS:
        start = time.monotonic()
        result = subprocess.run([sys.executable, str(ROOT / script)], cwd=ROOT,
                                capture_output=True, text=True)
        block = (f"\n=== {script} ===\n{result.stdout}{result.stderr}"
                 f"exit code: {result.returncode}; elapsed: {time.monotonic()-start:.2f}s\n")
        print(block, end="", flush=True)
        report.append(block)
        all_ok = all_ok and result.returncode == 0
    final = "\nALL CHECKS PASSED\n" if all_ok else "\nONE OR MORE CHECKS FAILED\n"
    print(final, end="")
    report.append(final)
    (ROOT / "B3G2_verification.txt").write_text("".join(report), encoding="utf-8")
    return 0 if all_ok else 1

if __name__ == "__main__":
    raise SystemExit(main())


==> anc/E3/check_algebra.py <==
"""Exact algebraic checks for G2 -> SL3. The all-weight proof is in the note."""
from __future__ import annotations
from itertools import product, combinations
from pathlib import Path
import sympy as sp
import numpy as np
from scipy.io import savemat

a,b,c,d=sp.symbols('a b c d')
p1,p2,q,r,s,t=sp.symbols('p1 p2 q r s t')
coords=(a,b,c)
D=(sp.Matrix([1,0,b]),sp.Matrix([0,a,0]))
Cartan=sp.Matrix([[2,-3],[-1,2]])
W=sp.Matrix([[1,0,1,0],[1,0,0,1],[0,1,1,1],[1,0,0,0],[0,1,1,0]])
B=sp.Matrix([[0,1,-1,-1,1]])

def act(v,f): return sp.expand(sum(v[i]*sp.diff(f,coords[i]) for i in range(3)))
def bracket(v,w): return sp.Matrix([act(v,w[i])-act(w,v[i]) for i in range(3)])
def order(v,f):
    n=0
    while act(v,f)!=0:
        f=act(v,f);n+=1
        assert n<1000
    return n

def verify():
    for i in range(2):
        j=1-i;v=D[j]
        for _ in range(1-Cartan[i,j]): v=bracket(D[i],v)
        assert v==sp.zeros(3,1)
    C=bracket(*D);Z=bracket(D[0],C)
    assert C==sp.Matrix([0,1,-a]) and Z==sp.Matrix([0,0,-2])
    assert bracket(D[0],Z)==sp.zeros(3,1)
    assert bracket(D[1],C)==sp.zeros(3,1)
    assert sp.Matrix.hstack(D[0],C,Z).det()==-2
    # Long-root generators beta, 3 alpha + beta, 3 alpha + 2 beta fix the origin.
    long2=bracket(D[0],Z);long3=bracket(D[1],long2)
    assert D[1].subs({a:0,b:0,c:0})==long2==long3==sp.zeros(3,1)
    print('PASS: G2 Serre relations; long-root A2 fixes the origin; vector fields span every tangent space.')
    for F,expected in [(1,(0,0)),(a,(1,0)),(b,(0,1)),(c,(1,0)),(a*b-c,(0,1))]:
        assert tuple(order(v,sp.sympify(F)) for v in D)==expected
    sub={q:p1*a,r:p2*b,s:p1*c,t:p2*(a*b-c)}
    assert sp.expand((q*r-p1*t-p2*s).subs(sub))==0
    inv={a:q/p1,b:(p1*t+p2*s)/(p2*q),c:s/p1}
    for v in coords:assert sp.cancel(inv[v].subs(sub,simultaneous=True)-v)==0
    for v in (q,s,t):assert sp.cancel(sub[v].subs(inv,simultaneous=True)-v)==0
    assert B*W==sp.zeros(1,4)
    assert sum((W[j,:] for j in range(1,5)),sp.zeros(1,4))==sp.ones(1,4)*2
    minors=[(I,W[list(I),:].det()) for I in combinations(range(5),4)]
    assert any(abs(v)==1 for _,v in minors)
    print('PASS: all six generator regularity orders, exchange identity, and both rational inverse compositions.')
    print('PASS: BW=0, saturated full weight lattice, and frozen-degree sum (2,2;2,2).')
    n=0
    for i,j,k,l in product(range(5),repeat=4):
        if min(i,j):continue
        f=sp.expand(a**i*b**j*c**k*(a*b-c)**l)
        assert tuple(order(v,f) for v in D)==(i+k,j+l),(i,j,k,l)
        n+=1
    print('PASS:',n,'normal monomials have differential orders (i+k,j+l).')
    # Exact homogeneous components on the quotient; all-weight proof uses leading terms.
    # Differential leading terms for D1 in (a,b,d), and D2 in (a,b,c).
    inds=[v for v in product(range(5),repeat=4) if min(v[0],v[1])==0]
    for form in [lambda i,j,k,l:(i+k,j+k,l),lambda i,j,k,l:(i+l,j+l,k)]:
        assert len({form(*v) for v in inds})==len(inds)
    print('PASS: injective leading-monomial maps for both derivative filtrations on the tested set.')
    dest=Path(__file__).resolve().parent/'G2A2_seed_data.mat'
    savemat(dest,{'B':np.array(B,dtype=np.int64),'W':np.array(W,dtype=np.int64),
      'mutable_names':np.array(['q'],dtype=object),
      'frozen_names':np.array(['p1','p2','s','t'],dtype=object),
      'exchange_positive_exponent':np.array([[0,1,0,0,1]],dtype=np.int64),
      'exchange_negative_exponent':np.array([[0,0,1,1,0]],dtype=np.int64),
      'mutation_name':np.array(['r'],dtype=object),
      'mutation_weight':np.array([[0,1,0,1]],dtype=np.int64),
      'cartan_G2':np.array(Cartan,dtype=np.int64),
      'symmetrizer':np.array([[1,3]],dtype=np.int64),
      'restriction_matrix':np.array([[0,1],[1,1]],dtype=np.int64)})
    print('Saved',dest.name)
if __name__=='__main__': verify()


==> anc/E3/check_branching.py <==
"""Independent Kostant/Weyl-character check for G2 -> long-root A2.
This is a finite check; the note proves generation and branching for all weights.
"""
from __future__ import annotations
from functools import lru_cache
from itertools import product
from collections import Counter
from fractions import Fraction

ROOTS=((1,0),(0,1),(1,1),(2,1),(3,1),(3,2))
@lru_cache(None)
def partition(v,k=6):
    if min(v)<0:return 0
    if v==(0,0):return 1
    if k==0:return 0
    r=ROOTS[k-1]
    return partition(v,k-1)+partition((v[0]-r[0],v[1]-r[1]),k)
def mm(a,b):return tuple(tuple(sum(a[i][k]*b[k][j] for k in range(2)) for j in range(2)) for i in range(2))
def mv(a,v):return tuple(sum(a[i][j]*v[j] for j in range(2)) for i in range(2))
IDENT=((1,0),(0,1));S1=((-1,3),(0,1));S2=((1,0),(1,-1))
WG={IDENT:1}; todo=[IDENT]
while todo:
    a=todo.pop()
    for s in (S1,S2):
        b=mm(s,a)
        if b not in WG:WG[b]=-WG[a];todo.append(b)
assert len(WG)==12

def character(lam):
    A,B=lam;lv=(2*A+3*B,A+2*B);rho=(5,3)
    lr=tuple(x+y for x,y in zip(lv,rho))
    num=[(mv(w,lr),sgn) for w,sgn in WG.items()]
    # Every weight lies in the Weyl orbit's bounding rectangle in root coordinates.
    orbit=[mv(w,lv) for w in WG]
    bounds=[(min(v[i] for v in orbit),max(v[i] for v in orbit)) for i in range(2)]
    out={}
    for mu in product(*[range(lo,hi+1) for lo,hi in bounds]):
        mr=(mu[0]+5,mu[1]+3)
        m=sum(sgn*partition((v[0]-mr[0],v[1]-mr[1])) for v,sgn in num)
        if m:assert m>0;(out.update({mu:m}))
    dim=Fraction((A+1)*(B+1)*(A+B+2)*(A+2*B+3)*(A+3*B+4)*(2*A+3*B+5),120)
    assert sum(out.values())==dim,(lam,sum(out.values()),dim)
    return out

def branch(lam):
    # alpha maps to (-1,1), beta to (2,-1) in A2 fundamental coordinates.
    c=Counter()
    for (x,y),m in character(lam).items():c[-x+2*y,x-y]+=m
    for a,b in ((2,-1),(-1,2),(1,1)):
        z=c.copy()
        for (x,y),m in c.items():z[x-a,y-b]-=m
        c=z
    out={w:m for w,m in c.items() if min(w)>=0 and m}
    assert all(m>0 for m in out.values())
    return out

def predicted(lam):
    A,B=lam;out=Counter()
    for i in range(A+1):
        for j in range(B+1):
            if min(i,j):continue
            for k in range(A-i+1):
                for l in range(B-j+1):out[B+i-j,A+B-i-k-l]+=1
    return dict(out)

def verify(bound=6):
    n=0
    for lam in product(range(bound+1),repeat=2):
        actual=branch(lam);expected=predicted(lam)
        assert actual==expected,(lam,actual,expected)
        for C in range(lam[0]+lam[1]+3):
            for D in range(lam[0]+lam[1]+3):
                A,B=lam
                val=max(0,1+A-max(C-B,0)-max(D-B,0)-max(A+B-C-D,0))
                assert val==max(0,1+min(A,B,C,D,A+B-C,A+B-D,C+D-B,A+2*B-C-D))
                assert val==expected.get((C,D),0),(lam,C,D,val,expected)
        n+=1
    print('PASS: closed interval formula agrees at every weight in all tested support boxes.')
    print('PASS:',n,'exact Kostant/Weyl-character restrictions, 0 <= A,B <=',bound)
    for lam in [(1,0),(0,1),(1,1),(2,1)]:print(lam, sorted(branch(lam).items()))
if __name__=='__main__':verify()


==> anc/E3/check_category.py <==
"""Exact presentation-category and admissibility check over Q(cuberoot(2)).
No category arrows or degree fibres are assumed in computing Hom/rad^2.
The claimed arrows are compared with the computed result afterwards.
"""
from __future__ import annotations
from functools import lru_cache
from collections import Counter
from pathlib import Path
import sympy as sp

ZERO=(sp.S(0),)*3
ONE=(sp.S(1),sp.S(0),sp.S(0))
U=(sp.S(0),sp.S(1),sp.S(0))
U2=(sp.S(0),sp.S(0),sp.S(1))

def add(x,y): return tuple(x[i]+y[i] for i in range(3))
def neg(x): return tuple(-v for v in x)
def mul(x,y):
    a=[sp.S(0)]*5
    for i in range(3):
        for j in range(3): a[i+j]+=x[i]*y[j]
    a[1]+=2*a[4]; a[0]+=2*a[3]
    return tuple(a[:3])
def zeros(r,c): return [[ZERO for _ in range(c)] for _ in range(r)]
def mm(A,B,r,k,c):
    C=zeros(r,c)
    for i in range(r):
        for j in range(c):
            for t in range(k): C[i][j]=add(C[i][j],mul(A[i][t],B[t][j]))
    return C

# Q: 1 -> 2. Fields Q at 1, L at 2; bimodule {}_L L_Q.
# Hom(P2,P1)=L; Hom(P1,P2)=0. Matrices act on column vectors.
P={}
for i in (1,2):
    P[i,0]=([i],[],[])
    P[i,3]=([],[i],[[]])
    P['I',i]=([i],[i],[[ONE]])
P[1,1]=([2],[1],[[ONE]])
P[1,2]=([2],[1,1],[[ONE],[U]])
P[2,1]=([2,2],[1,1,1],[[neg(U),neg(U2)],[ONE,ZERO],[ZERO,ONE]])
P[2,2]=([2],[1,1,1],[[ONE],[U],[U2]])
nodes=[(i,t) for i in (1,2) for t in range(4)]+[('I',i) for i in (1,2)]

def entries(src,tgt):
    return [(i,j,c) for i,b in enumerate(tgt) for j,a in enumerate(src)
            if (a==b or (a,b)==(2,1)) for c in range(1 if a==b==1 else 3)]
def unpack(vec,x,y):
    xp,xm,_=P[x]; yp,ym,_=P[y]
    es=entries(xp,yp); fs=entries(xm,ym)
    ap=zeros(len(yp),len(xp)); am=zeros(len(ym),len(xm))
    for vv,(i,j,c) in zip(vec[:len(es)],es):
        w=list(ap[i][j]);w[c]=vv;ap[i][j]=tuple(w)
    for vv,(i,j,c) in zip(vec[len(es):],fs):
        w=list(am[i][j]);w[c]=vv;am[i][j]=tuple(w)
    return ap,am
@lru_cache(None)
def HB(x,y):
    xp,xm,dx=P[x];yp,ym,dy=P[y]
    n=len(entries(xp,yp))+len(entries(xm,ym));cols=[]
    for k in range(n):
        ap,am=unpack([sp.S(int(j==k)) for j in range(n)],x,y)
        a=mm(dy,ap,len(ym),len(yp),len(xp))
        b=mm(am,dx,len(ym),len(xm),len(xp))
        cols.append(sp.Matrix([a[i][j][c]-b[i][j][c]
                  for i in range(len(ym)) for j in range(len(xp)) for c in range(3)]))
    C=sp.Matrix.hstack(*cols) if cols and len(cols[0]) else sp.zeros(3*len(ym)*len(xp),n)
    return tuple(C.nullspace())
def compose(v,w,x,y,t):
    xp,xm,_=P[x];yp,ym,_=P[y];tp,tm,_=P[t]
    vp,vm=unpack(v,x,y);wp,wm=unpack(w,y,t)
    a=mm(wp,vp,len(tp),len(yp),len(xp));b=mm(wm,vm,len(tm),len(ym),len(xm))
    return sp.Matrix([a[i][j][c] for i,j,c in entries(xp,tp)]
                    +[b[i][j][c] for i,j,c in entries(xm,tm)])
def rank_compositions(x,y,through):
    cs=[compose(v,w,x,t,y) for t in through if t!=x and t!=y
        for v in HB(x,t) for w in HB(t,y)]
    return sp.Matrix.hstack(*cs).rank() if cs else 0

def verify():
    end={x:len(HB(x,x)) for x in nodes}
    assert end=={x:(3 if (x[1] if x[0]=='I' else x[0])==2 else 1) for x in nodes},end
    # Explicitly check that every dimension-three endomorphism algebra is a field.
    for x in nodes:
        if end[x]==1: continue
        h=HB(x,x); H=sp.Matrix.hstack(*h)
        found=False
        for v in h:
            coeffs=[H.gauss_jordan_solve(compose(w,v,x,x,x))[0] for w in h]
            cp=sp.Matrix.hstack(*coeffs).charpoly().as_expr()
            if sp.Poly(cp).is_irreducible:
                found=True;print('End field',x,':',sp.factor(cp));break
        assert found,('endomorphism-field check',x)
    actual={}
    for x in nodes:
        for y in nodes:
            if x==y:continue
            h=HB(x,y)
            if not h:continue
            ir=len(h)-rank_compositions(x,y,nodes)
            if ir:actual[x,y]=ir
    expected={}
    for t in range(4): expected[(2,t),(1,t)]=3
    for t in range(3): expected[(1,t+1),(2,t)]=3
    expected[(1,1),('I',1)]=1;expected[('I',1),(1,0)]=1
    expected[(2,3),('I',2)]=3;expected[('I',2),(2,2)]=3
    assert actual==expected,('arrows',actual,expected)
    print('PASS: all 100 commutative-square Hom spaces; 11 irreducible bimodules from rad/rad^2.')
    print('PASS: every endomorphism algebra is the indicated division field (dimension 1 or 3).')
    R=sp.Matrix([[1,0],[1,1]]);D=sp.diag(1,3)
    J=D.inv()*R.T*D;Euler=R.inv().T*D;Phi=-Euler.inv()*Euler.T
    ranks={}
    for x in nodes:
        dom,cod,_=P[x]
        if x[0]=='I' or x[1]==0:ranks[x]=sp.zeros(2,1)
        else:
            ranks[x]=R*sp.Matrix([cod.count(j)-dom.count(j) for j in (1,2)])
            i,t=x
            assert ranks[x]==Phi**(t-1)*J[:,i-1],(x,ranks[x])
    assert len({tuple(ranks[i,t]) for i in (1,2) for t in (1,2,3)})==6
    print('PASS: all six positive-root cokernel ranks agree with injective/Coxeter indexing.')
    weights={}
    for x in nodes:
        e1=int(x[0]==1);e2=int(x[0]==2);c=e1+2*e2;m1,m2=ranks[x]
        weights[x]=(e1,e2,int(m1-c),int(c-m1+m2))
    S={x for x in nodes if min(weights[x])>=0 and sum(weights[x][:2])>0}
    assert S=={(1,1),(1,2),(1,3),(2,1),(2,2)},S
    print('Degrees in order',nodes,':',[weights[x] for x in nodes])
    arr=[(x,y,m,'solid') for (x,y),m in actual.items()]+[((i,t),(i,t+1),1,'translation') for i in (1,2) for t in range(3)]
    assert len({weights[x] for x in S})==5
    ad=[]
    for x in S:
        inc=Counter();out=Counter();closed=True
        for v,w,m,kind in arr:
            if v==x:
                if w not in S:closed=False;break
                assert kind=='translation' or m%end[w]==0
                out[weights[w]]+=m if kind=='translation' else m//end[w]
            if w==x:
                if v not in S:closed=False;break
                assert kind=='translation' or m%end[v]==0
                inc[weights[v]]+=m if kind=='translation' else m//end[v]
        if not closed:continue
        wi=tuple(sum(v*w[j] for w,v in inc.items()) for j in range(4))
        wo=tuple(sum(v*w[j] for w,v in out.items()) for j in range(4))
        if inc!=out and wi==wo and not (inc&out) and weights[x] not in inc and weights[x] not in out:
            ad.append(x)
            print('admissible',x,'in',dict(inc),'out',dict(out))
    assert ad==[(1,2)],ad
    for y in S-{(1,2)}:
        for x,z in [((1,2),y),(y,(1,2))]:
            assert len(HB(x,z))-rank_compositions(x,z,S)==actual.get((x,z),0)
    order=[(1,2),(1,3),(2,2),(1,1),(2,1)] # q,p1,p2,s,t
    inc=Counter();out=Counter()
    for v,w,m,kind in arr:
        if v==(1,2):out[w]+=m if kind=='translation' else m//end[w]
        if w==(1,2):inc[v]+=m if kind=='translation' else m//end[v]
    brow=[out[v]-inc[v] for v in order]
    assert brow==[0,1,-1,-1,1]
    print('PASS: unique admissible presentation X_(1,2); five full singleton fibres; unchanged local irreducibles.')
    print('PASS: M_out=p1*t, M_in=p2*s, categorical B=(0,1,-1,-1,1).')
    import numpy as np
    from scipy.io import savemat
    def name(x):return 'Id'+str(x[1]) if x[0]=='I' else 'X'+str(x[0])+'_'+str(x[1])
    dest=Path(__file__).resolve().parent/'G2A2_categorical_data.mat'
    savemat(dest,{
      'presentation_names':np.array([name(x) for x in nodes],dtype=object),
      'degree_matrix':np.array([weights[x] for x in nodes],dtype=np.int64),
      'degree_input_features':np.array([[int(x[0]==1),int(x[0]==2),*list(ranks[x])] for x in nodes],dtype=np.int64),
      'degree_linear_map':np.array([[1,0,-1,1],[0,1,-2,2],[0,0,1,-1],[0,0,0,1]],dtype=np.int64),
      'cokernel_ranks':np.array([list(ranks[x]) for x in nodes],dtype=np.int64),
      'endomorphism_dimensions':np.array([end[x] for x in nodes],dtype=np.int64),
      'solid_arrows':np.array([[nodes.index(x)+1,nodes.index(y)+1,m] for (x,y),m in actual.items()],dtype=np.int64),
      'translation_arrows':np.array([[nodes.index((i,t))+1,nodes.index((i,t+1))+1] for i in (1,2) for t in range(3)],dtype=np.int64),
      'selected_object_indices':np.array([nodes.index(x)+1 for x in order],dtype=np.int64),
      'admissible_object_index':np.array([[nodes.index((1,2))+1]],dtype=np.int64),
      'categorical_B':np.array([brow],dtype=np.int64),
      'projective_rank_matrix':np.array(R,dtype=np.int64),
      'injective_rank_matrix':np.array(J,dtype=np.int64),
      'coxeter_matrix':np.array(Phi,dtype=np.int64),
    })
    print('Saved',dest.name)
if __name__=='__main__':verify()


==> anc/E3/run_checks.py <==
"""Run all exact checks and record their complete output beside this script."""
from pathlib import Path
import platform
import subprocess
import sys
import time

def main() -> int:
    root=Path(__file__).resolve().parent
    chunks=['G2 -> A2 branching seed verification\n',
            'All computations below are exact. Finite checks supplement the all-weight proof.\n',
            f'Python: {platform.python_version()}\n']
    start=time.monotonic()
    for script in ['check_algebra.py','check_category.py','check_branching.py']:
        header=f'\n=== {script} ===\n';chunks.append(header);print(header,end='')
        result=subprocess.run([sys.executable,str(root/script)],cwd=root,text=True,
                              stdout=subprocess.PIPE,stderr=subprocess.STDOUT)
        chunks.append(result.stdout);print(result.stdout,end='')
        if result.returncode:
            chunks.append(f'FAILED: exit status {result.returncode}\n')
            (root/'G2A2_verification.txt').write_text(''.join(chunks))
            return result.returncode
    msg=f'\nALL CHECKS PASSED. Elapsed: {time.monotonic()-start:.2f} seconds.\n'
    chunks.append(msg);print(msg,end='')
    (root/'G2A2_verification.txt').write_text(''.join(chunks))
    return 0
if __name__=='__main__':raise SystemExit(main())


==> anc/E4/check_d4.py <==
#!/usr/bin/env python3
"""Exact D4 quotient/seed checks for the shortened subsection."""
from itertools import product
import sympy as s
z=s.symbols('a b c d e f');a,b,c,d,e,f=z
D=[s.Matrix([0,-1,0,0,0,0]),s.Matrix([0,0,-b,b-a,0,0]),s.Matrix([1,1,0,0,0,d]),s.Matrix([-1,0,0,0,-c,0])]
def act(X,F):return s.expand(sum(X[i]*s.diff(F,z[i]) for i in range(6)))
def br(X,Y):return s.Matrix([act(X,y)-act(Y,x) for x,y in zip(X,Y)])
def order(X,F):
 k=0;G=s.expand(F)
 while act(X,G)!=0:
  k+=1;G=act(X,G)
  assert k<20
 return k
Cartan=s.eye(4)*2
for i in (0,2,3):Cartan[i,1]=Cartan[1,i]=-1
for i in range(4):
 for j in range(4):
  if i==j:continue
  v=D[j]
  for k in range(1-Cartan[i,j]):v=br(D[i],v)
  assert v==s.zeros(6,1),(i,j,v)
fields=[D[0],D[2],br(D[0],D[1]),br(D[1],D[2]),br(D[0],br(D[1],D[2])),br(D[0],br(D[1],D[3]))]
assert s.Matrix.hstack(*fields).det()==-1
assert (D[0]+D[2]+D[3]).subs(dict.fromkeys(z,0))==s.zeros(6,1)
assert D[1].subs(dict.fromkeys(z,0))==s.zeros(6,1)
print('PASS: all D4 Serre relations; six tangent fields have determinant -1; G2 generators fix the origin.')
V=(f-e)**2-a*(c*e+d*f)
S=e-a*c+b*(c+d)-f
# (name, polynomial, left Dynkin coefficients, right G2 coefficients)
entries=[('s1',S,(1,0,0,0),(0,0)),('s3',f,(0,0,1,0),(0,0)),('s4',e,(0,0,0,1),(0,0)),('h1',c+d,(0,1,0,0),(1,0)),('f9',a,(0,0,1,1),(0,1)),('uD',f-e,(0,0,1,1),(1,0)),('vD',V,(0,1,1,1),(0,1)),('f12',f-a*d,(0,1,0,1),(0,1)),('f13',e-a*c,(0,1,1,0),(0,1)),('g2',f-e+a*c,(0,1,1,0),(0,1)),('x2prime',-(c*e+d*f),(0,1,1,1),(2,0)),('x3prime',(b-a)*f-b*e,(1,0,1,1),(0,1)),('x4prime',f-e-a*d,(0,1,0,1),(0,1))]
weights=[(-2,1),(-2,1),(1,-1),(1,-1),(-1,0),(-1,0)]
for name,F,lam,mu in entries:
 ords=tuple(order(X,F) for X in D)
 assert ords==lam,(name,ords,lam)
 base=(lam[0]+lam[2]+lam[3],lam[1])
 for powers,co in s.Poly(s.expand(F),*z).terms():
  w=tuple(base[j]+sum(powers[i]*weights[i][j] for i in range(6)) for j in range(2))
  assert w==mu,(name,w,mu)
 print('PASS: degree and maximal differential orders',name,ords,mu)
# Seed irreducibility by primitive linear polynomials.
for name,F,var in [('s1',S,b),('s4',e,e),('h1',c+d,c),('f9',a,a),('uD',f-e,f),('vD',V,c)]:
 P=s.Poly(F,var);assert P.degree()==1
 assert s.gcd(P.LC(),P.TC())==1,(name,P)
print('PASS: each nonprincipal seed polynomial is primitive and linear; exact orders exclude all principal factors.')
p=s.symbols('p1:5');p1,p2,p3,p4=p
X=[p4,p3*p4*a,p2*(c+d),p3*p4*(f-e)]
C=[p1,-p2,p3,-p1*S,p4*e,p2*p3*p4*V]
Xp=[p3*f,-p2*p3*p4*(c*e+d*f),p1*p3*p4*((b-a)*f-b*e),p2*p4*(f-e-a*d)]
x=s.symbols('x1:5');cs=s.symbols('c1:7');xx1,xx2,xx3,xx4=x;c1,c2,c3,c4,c5,c6=cs
Es=[xx4+c3*c5,c3*c6*xx1+c2*xx4**2,c1*c6+c2*c4*xx4,c6*xx1+c5*xx2*xx3]
sub=dict(zip(x+cs,X+C))
for i in range(4):assert s.expand(X[i]*Xp[i]-Es[i].subs(sub))==0
print('PASS: all four exchanges, including the fixed principal-coefficient signs.')
# LP normalization: substitute x_j=E_j/x_j in E_i; after clearing x_j denominator,
# no factor E_j remains. All variables are independent here.
for i in range(4):
 for j in range(4):
  if i==j:continue
  num=s.together(Es[i].subs(x[j],Es[j]/x[j])).as_numer_denom()[0]
  assert s.gcd(num,Es[j])==1,(i,j)
print('PASS: ordinary and associated exchange polynomials agree.')
# Ordered B and weights.
B=s.zeros(4,10)
ordered=[(c3*c5,xx4),(c2*xx4**2,c3*c6*xx1),(c2*c4*xx4,c1*c6),(c6*xx1,c5*xx2*xx3)]
for i,(plus,minus) in enumerate(ordered):
 for j,zz in enumerate(x+cs):B[i,j]=s.degree(plus,zz)-s.degree(minus,zz)
W=s.Matrix([[0,0,0,1,1,0],[0,0,1,1,0,1],[0,1,0,0,1,0],[0,0,1,1,1,0],[1,0,0,0,1,0],[0,1,0,0,0,1],[0,0,1,0,1,0],[1,0,0,0,0,0],[0,0,0,1,0,0],[0,1,1,1,0,1]])
assert B*W==s.zeros(4,6)
assert B[:,[0,1,3,4]].det()==-1
assert W[[0,1,2,3,4,6],:].det()==-1
assert sum((W[i,:] for i in range(4,10)),s.zeros(1,6))==s.ones(1,6)*2
print('PASS: B W=0; specified maximal minors -1; frozen sum (2,2,2,2;2,2).')
# Rational inverse, both directions in independent coordinate fields.
pinv=[c1,-c2,c3,xx1];P1,P2,P3,P4=pinv
ainv=xx2/(P3*P4);einv=c5/P4;finv=einv+xx4/(P3*P4);hh=xx3/P2;ss=-c4/P1;vv=c6/(P2*P3*P4)
cinv=((einv-finv)**2-ainv*finv*hh-vv)/(ainv*(einv-finv));dinv=hh-cinv;binv=(ss-einv+finv+ainv*cinv)/hh
inv=dict(zip(p+z,pinv+[ainv,binv,cinv,dinv,einv,finv]))
for zz in p+z:assert s.cancel(inv[zz].subs(sub)-zz)==0
for zz in x+cs:assert s.cancel(sub[zz].subs(inv,simultaneous=True)-zz)==0
print('PASS: all twenty inverse composition identities.')
# Existing geometric mutations.
y4=Xp[3];g2=p2*p3*(f-e+a*c)
assert s.expand(X[0]*g2-(X[1]*X[2]+C[2]*y4))==0
print('PASS: later (4,1) geometric mutation still gives g2 and f12-p2 s4.')
# All seeds have same degrees as current manuscript; no numerical sampling.
print('ALL NEW D4 CHECKS PASSED')


==> anc/E4/check_normalization.py <==
#!/usr/bin/env python3
"""Compare the new vector fields with the original normalized matrix coefficients."""
from pathlib import Path
import importlib.util
import sympy as s
import normalized_coefficients as coefficients
z=s.symbols('a b c d e f');a,b,c,d,e,f=z
D=[s.Matrix([0,-1,0,0,0,0]),s.Matrix([0,0,-b,b-a,0,0]),s.Matrix([1,1,0,0,0,d]),s.Matrix([-1,0,0,0,-c,0])]
t1,t2,t3,t4,t5,t6=coefficients.t
coord=dict(zip(z,[t2,t2-t1,-t3-t4,t3,-t6,t2*t3-t5]))
def dc(U,h,v,E,i):return s.expand((h.T*E[i]*U*v)[0])
def dc_pair(U,h,v,E,i):
 Fal=sum((E[j].T for j in (0,2,3)),s.zeros(E[0].rows))
 return dc(U,h,v,E,i),dc(U,h,Fal*v,E,i)
def dt(F,G,diF,diG):return s.expand(diF[0]*G[1]+F[0]*diG[1]-diF[1]*G[0]-F[1]*diG[0])
for i in range(4):
 p1i=dc_pair(coefficients.U1,coefficients.vhigh1,coefficients.vhigh1,coefficients.E1,i)
 p3i=dc_pair(coefficients.U3,coefficients.vh3,coefficients.vh3,coefficients.E3,i)
 p4i=dc_pair(coefficients.U4,coefficients.vh4,coefficients.vh4,coefficients.E4,i)
 # normalized principal functions are identically one on the section.
 assert p1i[0]==p3i[0]==p4i[0]==0
 deriv=[-dt(coefficients.p3,coefficients.p4,p3i,p4i),dt(coefficients.p1,coefficients.p3,p1i,p3i),dc(coefficients.U2,coefficients.vhigh2,coefficients.up1-coefficients.up2,coefficients.E2,i),dc(coefficients.U2,coefficients.vhigh2,coefficients.up2,coefficients.E2,i),dc(coefficients.U4,coefficients.vh4,coefficients.sig4,coefficients.E4,i),dc(coefficients.U3,coefficients.vh3,coefficients.sig3,coefficients.E3,i)]
 for j in range(6):assert s.expand(deriv[j]-D[i][j].subs(coord))==0,(i,j,deriv[j],D[i][j])
print('PASS: all 24 vector-field coefficients agree with left differentiation in the original minuscule/exterior-square normalization.')


==> anc/E4/normalized_coefficients.py <==
#!/usr/bin/env python3
"""Original normalized D4 minuscule and exterior-square coefficients.
Extracted without mathematical changes from component C2 for the E4
normalization comparison. Requires SymPy only.
"""
from itertools import product, combinations
from functools import lru_cache
import sympy as s


def add(a, b): return tuple(x+y for x,y in zip(a,b))
def sub(a, b): return tuple(x-y for x,y in zip(a,b))
def mm(a, c): return tuple(c*x for x in a)

def exp_nil(A, t):
    ans = s.eye(A.rows); powA = s.eye(A.rows)
    for j in range(1, A.rows+1):
        powA = powA*A
        if powA.is_zero_matrix: return ans
        ans += t**j/s.factorial(j)*powA
    raise AssertionError('matrix is not nilpotent')

# D4 representations, in twice-weight coordinates.
alphas = [(2,-2,0,0),(0,2,-2,0),(0,0,2,-2),(0,0,2,2)]
vec = [tuple(2*sign*(j==i) for j in range(4)) for i in range(4) for sign in [1,-1]]
spinodd = [v for v in product([1,-1],repeat=4) if sum(x<0 for x in v)%2]
spineven = [v for v in product([1,-1],repeat=4) if not sum(x<0 for x in v)%2]

def rep(weights):
    idx = {w:i for i,w in enumerate(weights)}
    Es = []
    for alpha in alphas:
        E=s.zeros(len(weights))
        for w,j in idx.items():
            if add(w,alpha) in idx:E[idx[add(w,alpha)],j]=1
        Es.append(E)
    return idx,Es

idx1, E1 = rep(vec); idx3,E3 = rep(spinodd); idx4,E4 = rep(spineven)
pairs=list(combinations(range(8),2)); ip={p:i for i,p in enumerate(pairs)}

def wedge(a,b):
    return s.Matrix([a[i]*b[j]-a[j]*b[i] for i,j in pairs])
def wedge_matrix(A):
    e=s.eye(8); M=s.zeros(28)
    for k,(i,j) in enumerate(pairs):M[:,k]=wedge(A[:,i],e[:,j])+wedge(e[:,i],A[:,j])
    return M
E2=[wedge_matrix(A) for A in E1]
roots=[(1,0,0,0),(0,0,1,0),(1,1,0,0),(0,1,1,0),(1,1,1,0),(1,1,0,1)]
# Positive D4 roots, expressed in the simple basis.
A=s.Matrix.hstack(*(s.Matrix(a) for a in alphas))
positives=set()
for a,b in combinations(range(4),2):
    for sa,sb in product([1,-1],repeat=2):
        r=s.Matrix([2*((j==a)*sa+(j==b)*sb) for j in range(4)])
        c=A.inv()*r
        if all(x>=0 for x in c):positives.add(tuple(map(int,c)))
assert len(positives)==12

def root_matrix(Es):
    @lru_cache(None)
    def R(g):
        if sum(g)==1:return Es[g.index(1)]
        for j in range(4):
            prev=tuple(g[k]-(j==k) for k in range(4))
            if prev in positives:
                return Es[j]*R(prev)-R(prev)*Es[j]
        raise AssertionError(g)
    return R

t=s.symbols('t1:7')
def section(Es):
    U=s.eye(Es[0].rows); R=root_matrix(Es)
    for tj,g in zip(t,roots):U=U*exp_nil(R(g),tj)
    return U.applyfunc(s.expand)
U1,U2,U3,U4=[section(E) for E in [E1,E2,E3,E4]]

def v(idx,w):
    x=s.zeros(len(idx),1);x[idx[w]]=1;return x
vhigh1=v(idx1,(2,0,0,0)); vh3=v(idx3,(1,1,1,-1));vh4=v(idx4,(1,1,1,1))
vhigh2=wedge(vhigh1,v(idx1,(0,2,0,0)))
sig1=v(idx1,(0,0,0,2))-v(idx1,(0,0,0,-2))
sig3=v(idx3,(1,-1,-1,-1))-v(idx3,(-1,1,1,1))
sig4=v(idx4,(1,-1,-1,1))-v(idx4,(-1,1,1,-1))
up1=wedge(vhigh1,v(idx1,(0,0,0,-2))-v(idx1,(0,0,0,2)))
up2=wedge(vhigh1,v(idx1,(0,0,0,-2)))+wedge(v(idx1,(0,0,2,0)),v(idx1,(0,2,0,0)))

def coeff(U,h,w):return s.expand((h.T*U*w)[0])
def C(U,h,w,Es):
    Fal=sum((Es[i].T for i in [0,2,3]),s.zeros(Es[0].rows))
    return coeff(U,h,w),coeff(U,h,Fal*w)
def trans(F,G):return s.expand(F[0]*G[1]-F[1]*G[0])
p1=C(U1,vhigh1,vhigh1,E1);p3=C(U3,vh3,vh3,E3);p4=C(U4,vh4,vh4,E4)
h=C(U2,vhigh2,up1,E2);d=C(U2,vhigh2,up2,E2);g=(h[0]-d[0],h[1]-d[1])
calc={'s1':coeff(U1,vhigh1,sig1),'s3':coeff(U3,vh3,sig3),'s4':coeff(U4,vh4,sig4),'h1':h[0],'d0':d[0],'g1':s.expand(g[0]),'f9':-trans(p3,p4),'f10':trans(p1,p4),'f11':trans(p1,p3),'f12':trans(d,p4),'f13':trans(p3,g)}
t1,t2,t3,t4,t5,t6=t
expected={'s1':-t6+t5+t1*t4,'s3':t2*t3-t5,'s4':-t6,'h1':-t4,'d0':t3,'g1':-t3-t4,'f9':t2,'f10':-t1,'f11':t2-t1,'f12':-t5,'f13':-t6+t2*t4+t2*t3}
for k in expected:assert s.expand(calc[k]-expected[k])==0,(k,calc[k],expected[k])
for E,sigma in [(E1,sig1),(E3,sig3),(E4,sig4)]:
    for op in [E[0]+E[2]+E[3],E[1],(E[0]+E[2]+E[3]).T,E[1].T]:assert (op*sigma).is_zero_matrix
for highest in [up1,up2]:
    for op in [E2[0]+E2[2]+E2[3],E2[1]]:assert (op*highest).is_zero_matrix
print('PASS: eleven D4 coefficient evaluations, three spherical vectors, two highest vectors.')



==> anc/E4/run_checks.py <==
#!/usr/bin/env python3
"""Run the two exact checks of the revised triality subsection."""
from pathlib import Path
import os,subprocess,sys
root=Path(__file__).resolve().parent
if not __debug__ or os.environ.get('PYTHONOPTIMIZE') not in (None,'','0'):
    raise SystemExit('Assertions must be enabled: run without -O.')
for f in ['check_d4.py','check_normalization.py']:
    print('=== '+f+' ===',flush=True)
    subprocess.run([sys.executable,str(root/f)],cwd=root,check=True)
print('ALL E4 CHECKS PASSED')


==> anc/E5/check_closed_formulas.py <==
#!/usr/bin/env python3
"""Check the two closed formulas against normal bases and Weyl characters.
The all-weight interval proof is in Section 9.5 and CLOSED_FORMULAS.md.
"""
from __future__ import annotations
import importlib.util
import os
from pathlib import Path
from itertools import product
import sympy as sp
from closed_branching_formulas import (
    b3_to_g2, g2_to_a2, b3_normal_monomials, g2_normal_monomials,
)
ROOT = Path(__file__).resolve().parent


def load(name, path):
    spec = importlib.util.spec_from_file_location(name, path)
    if spec is None or spec.loader is None:
        raise RuntimeError(f"Cannot import {path}")
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module

B3 = load('b3_independent_character', ROOT.parent/'E2'/'check_branching.py')
G2 = load('g2_independent_character', ROOT.parent/'E3'/'check_branching.py')
MODELS = load('hypersurface_models', ROOT/'check_hypersurface_models.py')
WB = [[1,0,0,1,0], [0,1,0,0,1], [0,0,1,1,0], [0,0,1,0,0],
      [1,1,0,0,1], [0,1,0,1,0], [1,0,1,0,1]]
WG = [[1,0,0,1], [0,1,1,1], [1,0,0,0], [0,1,1,0],
      [1,0,1,0], [0,1,0,1]]


def symbolic_checks():
    A,B,C,D,E,z = sp.symbols('A B C D E z')
    for i,j in [(B-E,0), (0,E-B)]:
        v = sp.Matrix([[A-z,E-z,D-A+z-i,A+B+C-D-E-z,z-j,i,j]])
        assert (v*sp.Matrix(WB)-sp.Matrix([[A,B,C,D,E]])).applyfunc(sp.expand).is_zero_matrix
        assert sp.expand(v[2]-(z-(A-D+i))) == 0
        assert sp.expand(v[4]-(z-j)) == 0
    for i,j in [(C-B,0), (0,B-C)]:
        v = sp.Matrix([[D-z,z-j,A-D+z-i,B-z,i,j]])
        assert (v*sp.Matrix(WG)-sp.Matrix([[A,B,C,D]])).applyfunc(sp.expand).is_zero_matrix
        assert sp.expand(v[2]-(z-(D-A+i))) == 0
        assert sp.expand(v[1]-(z-j)) == 0
    eight = [sp.expand(u-l) for u in [B,D]
             for l in [0,B-C,D-A,C+D-A-B]]
    expected = [A,B,C,D,A+B-C,A+B-D,C+D-B,A+2*B-C-D]
    assert sorted(map(str,eight)) == sorted(map(str,expected))
    return 'Symbolic weight reconstruction: all four sign branches PASS; G2 eight-term equivalence PASS.'


def actual_weight(exponents, weights):
    return tuple(sum(e*weights[i][j] for i,e in enumerate(exponents))
                 for j in range(len(weights[0])))


def compare_box(name, bound, module, formula, monomials, weights, rank):
    nweights=nmultiplicities=nmonomials=0
    for lam in product(range(bound+1), repeat=rank):
        expected=module.predicted(lam)  # quotient-normal-form enumeration
        nweights+=1
        # Each generator's right coefficients are at most its total left degree.
        # This box contains all possible support, with two extra boundary layers.
        for mu in product(range(sum(lam)+3), repeat=2):
            args=lam+mu; value=formula(*args)
            assert value == expected.get(mu,0), (name,args,value,expected.get(mu,0))
            if name == 'G2A2':
                A,B,C,D=args
                assert value==max(0,1+min(A,B,C,D,A+B-C,A+B-D,C+D-B,A+2*B-C-D))
            reconstructed=list(monomials(*args))
            assert len(reconstructed)==value
            for v in reconstructed:
                assert min(v)>=0 and v[-1]*v[-2]==0
                assert actual_weight(v,weights)==args, (name,args,v)
            assert len(set(reconstructed))==len(reconstructed)
            nmonomials+=len(reconstructed); nmultiplicities+=1
    return (f'{name}: {nweights} left weights with coordinates 0..{bound}; '
            f'{nmultiplicities} weight-pair comparisons and {nmonomials} monomial '
            'reconstructions PASS (zero multiplicities included).')


def compare_cones():
    import numpy as np
    out=[]
    for name,formula in [('B3G2',b3_to_g2),('G2A2',g2_to_a2)]:
        cfg=MODELS.DATA[name]
        W=np.array(cfg['W'],dtype=np.int64);H=np.array(cfg['H'],dtype=np.int64)
        B=np.r_[0,np.array(cfg['alpha'])-np.array(cfg['beta'])]
        count,_=MODELS.build_counter(W,H,B);total=0
        for lam in product(range(cfg['lambda_max']+1),repeat=cfg['left_dim']):
            for mu in product(range(cfg['mu_max']+1),repeat=2):
                assert formula(*(lam+mu))==count(lam+mu)
                total+=1
        out.append(f'{name}: exact agreement with the former H-model in {total} weight pairs PASS.')
    return out


def compare_characters(name,bound,module,formula,rank):
    total=0
    for lam in product(range(bound+1),repeat=rank):
        actual=module.branch(lam)  # Kostant/Weyl numerator, not normal-form enumeration
        derived={mu:formula(*(lam+mu)) for mu in product(range(sum(lam)+1),repeat=2)
                 if formula(*(lam+mu))}
        assert derived==actual,(name,lam,derived,actual)
        total+=1
    return f'{name}: {total} independent exact Weyl-character restrictions PASS (left coefficients 0..{bound}).'


def main():
    if not __debug__ or os.environ.get('PYTHONOPTIMIZE') not in (None,'','0'):
        raise SystemExit('Run without -O or PYTHONOPTIMIZE.')
    lines=['Closed-formula verification for the two hypersurface cases.',
           'Finite checks supplement the all-weight interval proof; they are not its basis.', '']
    def emit(line):
        lines.append(line);print(line,flush=True)
    emit(symbolic_checks())
    emit(compare_box('B3G2',8,B3,b3_to_g2,b3_normal_monomials,WB,3))
    emit(compare_box('G2A2',12,G2,g2_to_a2,g2_normal_monomials,WG,2))
    for line in compare_cones():emit(line)
    emit(compare_characters('B3G2',3,B3,b3_to_g2,3))
    emit(compare_characters('G2A2',6,G2,g2_to_a2,2))
    assert b3_to_g2(1,1,1,1,1)==2 and g2_to_a2(1,1,1,1)==2
    emit('Boundary cases, trivial weights, spin weights, and both multiplicity-two examples PASS.')
    emit('ALL CLOSED-FORMULA CHECKS PASSED.')
    (ROOT/'closed_formula_verification.txt').write_text('\n'.join(lines)+'\n')

if __name__=='__main__':main()


==> anc/E5/check_hypersurface_models.py <==
#!/usr/bin/env python3
"""Retained cone checks for the Section 9.5 closed-formula comparison.

This checks the lattice parametrizations, not the original Lie-theoretic
realizations. Those are proved in E2 and E3. Run with Python 3, NumPy, SymPy,
and SciPy. The two MATLAB files are written beside this program.
"""
from __future__ import annotations
from collections import Counter
from itertools import combinations, product
from pathlib import Path
import numpy as np
import sympy as sp
from scipy.io import savemat

DATA = {
    'B3G2': {
        'frozen': ('p1','p2','p3','s','h'),
        'alpha': (1,1,0,1,0), 'beta': (0,0,1,0,1),
        'W': ((0,1,0,1,0),(1,0,0,1,0),(0,1,0,0,1),
              (0,0,1,1,0),(0,0,1,0,0),(1,1,0,0,1)),
        'H': ((0,1,0,0,0,0),(0,0,1,0,0,0),(0,0,0,1,0,0),
              (0,0,0,0,1,0),(0,0,0,0,0,1),(1,0,0,1,0,0),
              (1,0,0,0,0,1)),
        'left_dim': 3, 'lambda_max': 3, 'mu_max': 12,
    },
    'G2A2': {
        'frozen': ('p1','p2','s','t'),
        'alpha': (1,0,0,1), 'beta': (0,1,1,0),
        'W': ((1,0,1,0),(1,0,0,1),(0,1,1,1),(1,0,0,0),(0,1,1,0)),
        'H': ((0,1,0,0,0),(0,0,1,0,0),(0,0,0,1,0),
              (0,0,0,0,1),(1,0,1,0,0),(1,0,0,1,0)),
        'left_dim': 2, 'lambda_max': 6, 'mu_max': 18,
    },
}

def normal_counts(name: str, lam: tuple[int, ...]) -> Counter:
    """Count the original a^i b^j c^k (ab-c)^ell normal basis, not H-points."""
    ans = Counter()
    if name == 'B3G2':
        A,B,C = lam
        for ell in range(min(A,B)+1):
            for i in range(min(A-ell,C)+1):
                for j in range(B-ell+1):
                    if min(i,j) != 0:
                        continue
                    for k in range(C-i+1):
                        mu = (A+C-2*i-ell-k+j, B-j+i)
                        assert min(mu) >= 0
                        ans[mu] += 1
    else:
        A,B = lam
        for i in range(A+1):
            for j in range(B+1):
                if min(i,j) != 0:
                    continue
                for k in range(A-i+1):
                    for ell in range(B-j+1):
                        mu = (B+i-j, A+B-i-k-ell)
                        assert min(mu) >= 0
                        ans[mu] += 1
    return ans

def ceil_div(a: int, b: int) -> int:
    assert b > 0
    return -((-a)//b)

def build_counter(W: np.ndarray, H: np.ndarray, B: np.ndarray):
    """Solve W^T m=w over Z, then count the integer interval cut out by H."""
    d,weight_dim = W.shape
    assert d == weight_dim + 1
    for cols in combinations(range(d),weight_dim):
        M=sp.Matrix(W[list(cols),:].T)
        if abs(M.det()) == 1:
            break
    else:
        raise AssertionError('No unit weight minor')
    omitted=next(i for i in range(d) if i not in cols)
    assert abs(int(B[omitted])) == 1
    inverse=np.array(M.inv(),dtype=np.int64)
    lift=np.zeros((d,weight_dim),dtype=np.int64)
    lift[list(cols),:]=inverse
    assert np.array_equal(W.T @ lift,np.eye(weight_dim,dtype=np.int64))
    slope=H@B
    assert min(slope)<0<max(slope)
    def count(weight: tuple[int,...]) -> int:
        m0=lift@np.array(weight,dtype=np.int64)
        constant=H@m0
        lo=hi=None
        for c,b in zip(constant,slope):
            c,b=int(c),int(b)
            if b == 0:
                if c < 0:
                    return 0
            elif b > 0:
                a=ceil_div(-c,b)
                lo=a if lo is None else max(lo,a)
            else:
                a=c//(-b)
                hi=a if hi is None else min(hi,a)
        assert lo is not None and hi is not None
        return max(0,hi-lo+1)
    return count,tuple(i+1 for i in cols)

def run(name: str, cfg: dict) -> list[str]:
    W=np.array(cfg['W'],dtype=np.int64)
    H=np.array(cfg['H'],dtype=np.int64)
    alpha=np.array(cfg['alpha'],dtype=np.int64)
    beta=np.array(cfg['beta'],dtype=np.int64)
    B=np.r_[0,alpha-beta]
    assert not np.any(alpha*beta)
    assert np.array_equal(B@W,np.zeros(W.shape[1],dtype=np.int64))
    r_weight=beta@W[1:]-W[0]
    assert np.array_equal(r_weight+W[0],alpha@W[1:])
    assert np.all(W[:,:cfg['left_dim']].sum(axis=1)>0)
    assert r_weight[:cfg['left_dim']].sum()>0
    assert H.shape[0] == len(beta)+np.count_nonzero(beta)
    # An independent direct test of the normal-coefficient inequalities.
    vs=np.array(list(product(range(-2,5),repeat=len(beta))),dtype=np.int64)
    checks=0
    for u in range(-4,5):
        points=np.column_stack((np.full(len(vs),u,dtype=np.int64),vs))
        from_H=np.all(points@H.T>=0,axis=1)
        from_normal=np.all(vs+min(u,0)*beta>=0,axis=1)
        assert np.array_equal(from_H,from_normal)
        checks+=len(vs)
    # Verify the Laurent expression and its termwise frozen minimum.
    fs=sp.symbols(' '.join(cfg['frozen']))
    q=sp.Symbol('q')
    mon_plus=sp.prod(f**int(a) for f,a in zip(fs,alpha))
    mon_minus=sp.prod(f**int(b) for f,b in zip(fs,beta))
    exchange=mon_plus+mon_minus
    for k in range(1,7):
        v=k*beta
        rhs=(exchange/q)**k
        lhs=q**(-k)*sp.prod(f**int(vj) for f,vj in zip(fs,v))*(1+mon_plus/mon_minus)**k
        assert sp.cancel(lhs-rhs)==0
        exponents=[v+j*(alpha-beta) for j in range(k+1)]
        assert np.array_equal(np.min(exponents,axis=0),v-k*beta)
    count,minor=build_counter(W,H,B)
    comparisons=0
    for lam in product(range(cfg['lambda_max']+1),repeat=cfg['left_dim']):
        expected=normal_counts(name,lam)
        assert all(max(mu)<=cfg['mu_max'] for mu in expected)
        for mu in product(range(cfg['mu_max']+1),repeat=2):
            actual=count(lam+mu)
            assert actual==expected[mu], (name,lam,mu,actual,expected[mu])
            comparisons+=1
    savemat(Path(__file__).with_name(name+'_hypersurface_model.mat'), {
        'B': B.reshape(1,-1), 'W': W, 'H': H,
        'alpha': alpha.reshape(1,-1), 'beta': beta.reshape(1,-1),
        'extended_order': np.array(('q',)+cfg['frozen'],dtype=object),
        'r_weight': r_weight.reshape(1,-1),
        'convention': 'm=(u,v); Theta=q^u f^v if u>=0, else r^(-u) f^(v+u beta); Hm>=0',
    })
    return [f'{name}: PASS',
            f'  B W = 0; primitive exchange row; unit weight minor at rows {minor}.',
            f'  H has shape {H.shape}; {checks} exact cone/normal-form comparisons.',
            '  Laurent expressions and frozen minima checked through power 6.',
            f'  {comparisons} weight fibres agree with the original normal-form basis.',
            '  Both normal-monomial regions have strictly positive total left degrees.']

if __name__=='__main__':
    lines=['Retained hypersurface cone checks for comparison with the closed formulas.',
           'The all-weight bijection is proved in the manuscript; finite checks are supplementary.',
           'The Lie-theoretic realization and categorical proofs of E2/E3 are checked separately in E2/E3.','']
    for name,cfg in DATA.items():
        lines+=run(name,cfg)+['']
    text='\n'.join(lines)
    print(text)
    Path(__file__).with_name('verification.txt').write_text(text+'\n')


==> anc/E5/closed_branching_formulas.py <==
#!/usr/bin/env python3
"""Closed multiplicities in the manuscript's fundamental-weight conventions.

The formulas follow by solving the weight equations for the normal monomials
of the hypersurface presentations; they are not inferred from finite tests.
"""
from __future__ import annotations
from numbers import Integral


def _validate(*coefficients: int) -> None:
    if any(isinstance(x, bool) or not isinstance(x, Integral) for x in coefficients):
        raise TypeError("Dynkin coefficients must be integers.")
    if any(x < 0 for x in coefficients):
        raise ValueError("Highest weights must have nonnegative Dynkin coefficients.")


def b3_to_g2(A: int, B: int, C: int, D: int, E: int) -> int:
    """Multiplicity for (A*w1+B*w2+C*w3; D*v1+E*v2).

    B3 node 3 is short; v1 is the seven-dimensional G2 weight.
    The source is Spin(7), so A, B, C are arbitrary nonnegative integers.
    """
    _validate(A, B, C, D, E)
    lower = max(0, A - D, E - B, A + B - D - E)
    upper = min(A, E, A + B + C - D - E)
    return int(max(0, 1 + upper - lower))


def g2_to_a2(A: int, B: int, C: int, D: int) -> int:
    """Multiplicity for (A*w1+B*w2; C*v1+D*v2).

    G2 node 1 is short. The A2 simple roots are alpha2 and
    3*alpha1+alpha2, so pi(w1)=v2 and pi(w2)=v1+v2.
    """
    _validate(A, B, C, D)
    lower = max(0, B - C, D - A, C + D - A - B)
    upper = min(B, D)
    return int(max(0, 1 + upper - lower))


def b3_normal_monomials(A: int, B: int, C: int, D: int, E: int):
    """Yield exponents in order (p1,p2,p3,s,h,q,r)."""
    _validate(A, B, C, D, E)
    i, j = max(B - E, 0), max(E - B, 0)
    lower = max(0, A - D, E - B, A + B - D - E)
    upper = min(A, E, A + B + C - D - E)
    for z in range(lower, upper + 1):
        yield (A - z, E - z, D - A + z - i,
               A + B + C - D - E - z, z - j, i, j)


def g2_normal_monomials(A: int, B: int, C: int, D: int):
    """Yield exponents in order (p1,p2,s,t,q,r)."""
    _validate(A, B, C, D)
    i, j = max(C - B, 0), max(B - C, 0)
    lower = max(0, B - C, D - A, C + D - A - B)
    upper = min(B, D)
    for z in range(lower, upper + 1):
        yield (D - z, z - j, A - D + z - i, B - z, i, j)


==> anc/E5/run_checks.py <==
#!/usr/bin/env python3
"""Run the current closed-formula checks and the retained cone comparisons."""
from pathlib import Path
import subprocess
import sys
ROOT=Path(__file__).resolve().parent
for name in ['check_closed_formulas.py','check_hypersurface_models.py']:
    subprocess.run([sys.executable,'-u',str(ROOT/name)],cwd=ROOT,check=True)


==> anc/G1/check_affine_covers.py <==
from settings import ROOT, REPORTS, SUPPLEMENT, INPUTS
"""Independent exact reconstruction of the finite covers printed in Appendix B.3.
Uses explicit polynomials with a Laurent coefficient ring and proper freezing.
No archived terminal charts or precomputed zero sets are used.
"""
from pathlib import Path
import json,itertools,re,time
from collections import defaultdict
import sympy as s
from sympy.matrices.normalforms import smith_normal_form
DATA=json.loads((REPORTS/'geometry_reconstructed.json').read_text())

def setup(B):
 r,d=B.shape;z=s.symbols('z1:'+str(d+1))
 F={i:s.prod(z[j]**max(0,int(B[i,j])) for j in range(d))+s.prod(z[j]**max(0,-int(B[i,j])) for j in range(d)) for i in range(r)}
 return z,F,set(range(r))

def exps(f,z):return s.Poly(f,*z).terms()
def primitive(f,z):
 num,den=s.fraction(s.cancel(f)); dt=exps(den,z);assert len(dt)==1
 ts=exps(num,z);mini=[min(e[j] for e,c in ts) for j in range(len(z))]
 f=s.expand(s.cancel(num/s.prod(z[j]**mini[j] for j in range(len(z)))))
 pp=s.Poly(f,*z).primitive()[1]
 if pp.LC()<0:pp=-pp
 return pp.as_expr()

def norms(F,z,active):
 ans={i:{j:0 for j in active} for i in active}
 for i in active:
  for j in active:
   if i==j or F[j].has(z[i]):continue
   pp=s.Poly(F[i],z[j]).terms();vv=[]
   for (power,),coeff in pp:
    n=0
    while coeff!=0:
     quo,rem=s.div(coeff,F[j],*z)
     if rem!=0:break
     n+=1;coeff=quo
    vv.append(power+n)
   ans[i][j]=min(vv)
 return ans

def lattice_check(F,z,active):
 rows=[]
 for i in sorted(active):
  tt=exps(F[i],z);assert len(tt)==2,('not binomial',i,F[i])
  assert tt[0][0][i]==tt[1][0][i]==0
  rows.append([a-b for a,b in zip(tt[0][0],tt[1][0])])
 B=s.Matrix(rows)
 D=smith_normal_form(B,domain=s.ZZ)
 assert all(abs(D[i,i])==1 for i in range(len(active))),('unsaturated',D)
 return B

def mutate(F,z,active,k):
 assert k in active
 aa=norms(F,z,active)
 assert not any(a for dd in aa.values() for a in dd.values()),('nontrivial associated monomial',aa)
 G=F.copy()
 for j in active:
  if j==k or not F[j].has(z[k]):continue
  Z=F[k].subs(z[j],0);assert Z!=0
  H=s.cancel(F[j].subs(z[k],Z/z[k]))
  num,den=s.fraction(H);assert len(exps(den,z))==1
  while True:
   g=s.gcd(num,Z)
   if not g.free_symbols:break
   num=s.cancel(num/g)
  G[j]=primitive(num,z)
 lattice_check(G,z,active)
 return G

def run_word(F,z,active,word):
 for k in word:F=mutate(F,z,active,k-1)
 return F

def independent_zero(F,z,active):
 aa=sorted(active);pos={j:k for k,j in enumerate(aa)}
 supports={i:[sum(1<<pos[j] for j in aa if exp[j]>0) for exp,c in exps(F[i],z)] for i in aa}
 result=[]
 for I in range(1<<len(aa)):
  bad=False
  for i in aa:
   if not I>>pos[i]&1:continue
   u,v=supports[i];mu=bool(I&u);mv=bool(I&v)
   if mu!=mv:bad=True;break
  if bad:continue
  result.append(I)
  for i in aa:
   if I>>pos[i]&1:
    assert all(not(I&su) for su in supports[i]),('dependent zero',I,i)
 return len(result)

def split(F,z,active,ij):
 i,j=(x-1 for x in ij);assert i in active and j in active
 # a permitted split may be certified by either exchange at these two coordinates
 witness=[]
 for a,b in [(i,j),(j,i)]:
  tt=exps(F[a],z)
  unit=[all(exp[v]==0 for v in active) for exp,c in tt]
  if sum(unit)==1:
   non=tt[unit.index(False)][0]
   if non[b]>0:witness.append(a+1)
 assert witness,('split not unit ideal',ij,F[i],F[j])
 return witness

orig=[(None,None,(6,5,7,13,9,11,3,1,12,6,10,1,12,8,11,9),(1,12)),(1,1,(12,9,10,2),(8,11)),(2,8,(13,3,11),(3,11)),(3,3,(11,5,7,4),None),(3,11,(),None),(2,11,(),None),(1,12,(3,5,13,6,15,14),None)]
dual=[(None,None,(6,5,7,11,9,3,6,2,12,1,11,1,4,8,15,7,3,4,14,11,1,6),(8,2)),(1,8,(12,13,2,1,13,12),(10,6)),(2,10,(6,11),(6,11)),(3,6,(11,5,7,4),None),(3,11,(),None),(2,6,(),None),(1,2,(7,4,5,11,15,13,14,9,10,15,13,4,11,1,12,10,13,3,9),None)]

def covers(side):
 B=s.Matrix(DATA['A9']['B']);P=s.Matrix(DATA['A9']['completion'])
 if side=='dual':B=-P[:,:B.rows].T
 z,F,active=setup(B);lattice_check(F,z,active)
 nodes={0:(F,active)};table=dual if side=='dual' else orig
 counts=[];start=time.monotonic()
 for no,(parent,freeze,word,spl) in enumerate(table,1):
  FF,AA=nodes[parent or 0];FF=FF.copy();AA=set(AA)
  if freeze is not None:
   AA.remove(freeze-1);FF.pop(freeze-1)
  FF=run_word(FF,z,AA,word)
  nodes[no]=(FF,AA)
  if spl:
   w=split(FF,z,AA,spl);print('A9',side,'node',no,'split',spl,'unit witness exchange',w,flush=True)
  else:
   count=independent_zero(FF,z,AA);counts.append((len(AA),count));print('A9',side,'leaf',no,'mutables',len(AA),'zero sets',count,'seconds',round(time.monotonic()-start,2),flush=True)
 assert counts==[(12,322),(12,470),(13,670),(14,1160)],counts
 print('A9',side,'ALL MUTATIONS/SATURATION/SPLITS/LEAVES PASS',flush=True)
 return counts

def small(name):
 B=s.Matrix(DATA[name]['B']);P=s.Matrix(DATA[name]['completion']);r,d=B.shape
 ans=[]
 for side in ['original','dual']:
  B0=B if side=='original' else -P[:,:r].T
  z,F,active=setup(B0);lattice_check(F,z,active)
  word={'A7':(4,1,2,3),'E6':(1,2) if side=='original' else (8,1,2),'D4':(),'F4':()}[name]
  F=run_word(F,z,active,word);ct=independent_zero(F,z,active)
  print(name,side,'word',word,'independent-zero sets',ct,'PASS',flush=True);ans.append(ct)
 return ans

if __name__=='__main__':
 import sys
 names=sys.argv[1:] or ['D4','F4','A7','E6','A9']
 report={}
 for name in names:
  report[name]=[covers('original'),covers('dual')] if name=='A9' else small(name)
 (REPORTS/'affine_covers.json').write_text(json.dumps(report))
 print('ALL PRINTED AFFINE-MODEL CALCULATIONS PASS.')


==> anc/G1/check_geometry.py <==
from settings import ROOT, REPORTS, SUPPLEMENT, INPUTS
from pathlib import Path
import sys,re,json,itertools,math
from collections import Counter,defaultdict
import sympy as sp
import numpy as np
P=SUPPLEMENT
sys.path.insert(0,str(P/'C1'))
from check_A import Adata

Bs={}
# A7: recover both monomials from the full categorical neighbourhood.
objs,edges,fib,pi,out,inc,res=Adata(4)
mut=[('F',3,1),('F',5,1),('F',1,2),('F',3,2),('F',5,2),('F',1,3),('F',3,3),('F',3,4)]
fr=[('p',i) for i in range(1,8)]+[('s',2),('s',4),('s',6),('c',4)]
order=mut+fr
rows=[]
for name in mut:
    a,ell=name[1:]; rev=ell<4 and ell%2==0 and a==8-ell-1
    X=fib[name][1] if rev else fib[name][0]
    if ell==4:X=fib[name][0]
    row=Counter(pi[y] for y in out[X]);row.subtract(Counter(pi[y] for y in inc[X]))
    rows.append([( -1 if rev else 1)*row[y] for y in order])
rows[7]=[-b for b in rows[7]]
Bs['A7']=sp.Matrix(rows)
assert Bs['A7']==sp.Matrix(INPUTS['seed_matrices']['A7'])
for name in ('A9','D4','F4','E6'):
    Bs[name]=sp.Matrix(INPUTS['seed_matrices'][name])

def closures(B):
    r,d=B.shape
    Kn=[]
    for f in range(r,d):
        S={(0,)*r}
        for step in range(1000):
            old=len(S)
            for i in range(r):
                add=set()
                for k in S:
                    delta=-int(B[i,f])-sum(int(B[i,j])*k[j] for j in range(r))
                    assert delta<=1,('power>1',f,i,k,delta)
                    if delta==1:
                        q=list(k);q[i]=1-q[i];add.add(tuple(q))
                S|=add
            if len(S)==old:break
        else:raise AssertionError('no termination')
        for i in range(r):
            for k in S:
                delta=-int(B[i,f])-sum(int(B[i,j])*k[j] for j in range(r))
                if delta==1:
                    q=list(k);q[i]=1-q[i];assert tuple(q) in S
        Kn.append(sorted(S))
    return Kn

def gradient_polys(B):
    r,d=B.shape;ans=[]
    for i in range(r):
        S={(0,)*r}
        for repeat in range(6):
            for j in range(r):
                groups=defaultdict(set)
                for k in S:
                    key=k[:j]+k[j+1:];groups[key].add(k[j])
                Snew=set()
                for key,exps in groups.items():
                    k=list(key);k.insert(j,0)
                    delta=int(i==j)-sum(int(B[j,t])*k[t] for t in range(r))
                    assert delta<=1,('gradient power',i,j,key,delta)
                    if delta==1:
                        remaining=set(exps);paired=set()
                        while remaining:
                            a=min(remaining);paired|={a,a+1};remaining.discard(a);remaining.discard(a+1)
                        assert paired>=exps
                        exps=paired
                    for a in exps:
                        q=list(k);q[j]=a;Snew.add(tuple(q))
                S=Snew
        for j in range(r):
            groups=defaultdict(set)
            for k in S:groups[k[:j]+k[j+1:]].add(k[j])
            for key,exps in groups.items():
                k=list(key);k.insert(j,0)
                delta=int(i==j)-sum(int(B[j,t])*k[t] for t in range(r))
                assert delta<=1
                if delta==1:assert sum((-1)**a for a in exps)==0,('nondivisible',i,j,exps)
        assert (0,)*r in S
        ans.append(sorted(S))
    return ans

zeta_data={'A7':{6:5,15:16,16:2,25:13,26:5,34:2,41:9,43:8},'A9':{25:3,32:5,38:38,39:32,58:56,60:23,79:40,81:8,89:34,93:7,95:10,96:10,99:2,106:26,108:6},'D4':{2:3,4:2,6:3,7:2},'E6':{4:4,5:3,11:22,13:22,15:4,31:2,32:2,34:9},'F4':{11:6,13:3,15:10,16:5}}
expected_counts={'A7':[6,4,4,20,6,6,4,5],'A9':[6,11,10,10,70,85,5,10,65,21,15,23,15,11,6],'D4':[3,2,2,4],'E6':[6,3,4,3,4,9,6,2],'F4':[2,3,2,3]}

def printed_H(sym,label):
    return sp.Matrix(INPUTS['printed_H'][sym])

# These standard-row completions are specified explicitly and checked below.
unit_pivots={
 'A7':[2,3,4,5,6,7,9,10],
 'A9':[2,3,4,5,6,7,8,9,10,11,12,14,16,17,20],
 'D4':[1,2,4,5], 'F4':[1,2,4,5],
 'E6':[1,3,4,5,6,8,9,12]}

def completion(name,B):
 r,d=B.shape
 piv=[i-1 for i in unit_pivots[name]]
 assert abs(B[:,piv].det())==1
 P=B.col_join(sp.Matrix([[int(i==j) for j in range(d)] for i in range(d) if i not in piv]))
 assert abs(P.det())==1
 return P

all_data={}
for name,B in Bs.items():
    r,d=B.shape
    print(name,'B shape',B.shape,'rank',B.rank(),flush=True)
    assert B.rank()==r
    assert all(B[i,i]==0 for i in range(r))
    # Copositivity follows from a symmetric part with nonnegative entries here.
    C=B[:,:r]+B[:,:r].T
    assert min(C)>=0,(name,C)
    Ks=closures(B)
    H=sp.Matrix([list(k)+[int(i==f) for i in range(d-r)] for f,K in enumerate(Ks) for k in K])
    assert H.rank()==d
    HB=H*B.T;assert HB.rank()==r
    zeta=sp.ones(H.rows,1)
    for j,v in zeta_data[name].items():zeta[j-1]=v
    assert HB.T*zeta==sp.zeros(r,1),(name,list(HB.T*zeta))
    T=gradient_polys(B)
    counts=list(map(len,T))
    assert counts==expected_counts[name],(name,counts,expected_counts[name])
    if name in ('D4','E6','F4'):
        label={'D4':'eq:triality-geometric-H','E6':'eq:e6-geometric-H','F4':'eq:f4-geometric-H'}[name]
        HP=printed_H(name,label)
        assert H==HP,(name,H.shape,HP.shape)
    print(' PASS: support closure, centre divisibility, gradient polynomials, positive balance, full ranks; H=',H.shape,' T counts=',counts,flush=True)
    all_data[name]={'B':[list(map(int,B.row(i))) for i in range(r)],'H':[list(map(int,H.row(i))) for i in range(H.rows)],'K':Ks,'T':T,'completion':[list(map(int,completion(name,B).row(i))) for i in range(d)]}
(REPORTS/'geometry_reconstructed.json').write_text(json.dumps(all_data))
print('ALL FIVE PRINTED GEOMETRIC SEEDS AND BOUNDARY SUPPORTS PASS.')


==> anc/G1/check_lp_words.py <==
from settings import ROOT, REPORTS, SUPPLEMENT, INPUTS
"""Recompute original LP mutation words in Appendix B from printed seed data.
No precomputed mutations or weight multiplicities are used.
Coefficient variables remain polynomial throughout the LP mutations.
"""
import sympy as s
import re,json,itertools,time
from pathlib import Path
from functools import lru_cache
DATA=json.loads((REPORTS/'geometry_reconstructed.json').read_text())

def lp_setup(B):
 r,d=B.shape
 z=s.symbols('z1:'+str(d+1))
 F=[s.prod(z[j]**max(0,int(B[i,j])) for j in range(d))+s.prod(z[j]**max(0,-int(B[i,j])) for j in range(d)) for i in range(r)]
 found=[rec for rec in DATA.values() if s.Matrix(rec['B'])==B]
 assert len(found)==1
 P=s.Matrix(found[0]['completion'])
 assert abs(P.det())==1
 return z,F,P.inv().T

def divides_count(f,g,z):
 n=0
 while f!=0:
  q,rem=s.div(f,g,*z)
  if rem!=0:break
  n+=1;f=q
 return n

def normals(F,z,r):
 norm=[[0]*r for i in range(r)]
 for i in range(r):
  for j in range(r):
   if i==j or F[j].has(z[i]):continue
   coeffs=s.Poly(F[i],z[j]).terms()
   v=min(a[0]+divides_count(c,F[j],z) for a,c in coeffs)
   norm[i][j]=v
 return norm

def poly_clean(f,z,r):
 P=s.Poly(f,*z)
 terms=P.terms()
 mins=[min(a[j] for a,c in terms) if j<r else 0 for j in range(len(z))]
 f=s.cancel(f/s.prod(x**e for x,e in zip(z,mins)))
 # discard only a rational constant; keep all frozen factors
 f=s.Poly(f,*z).primitive()[1].as_expr()
 if s.Poly(f,*z).LC()<0:f=-f
 return s.expand(f)

def mutation(state,k,z,r,PInvT):
 F,L=state
 a=normals(F,z,r)
 fh=F[k]/s.prod(z[j]**a[k][j] for j in range(r))
 terms=s.Poly(F[k],*z).terms()
 lead=min(terms,key=lambda ac:tuple(PInvT*L.T*s.Matrix(ac[0])))[0]
 newrow=(s.Matrix(1,len(z),lead)-s.Matrix(1,len(z),a[k]+[0]*(len(z)-r)))*L-L[k,:]
 Ln=L.copy();Ln[k,:]=newrow
 assert abs(Ln.det())==1
 G=F.copy()
 for j in range(r):
  if j==k or not F[j].has(z[k]):continue
  assert a[k][j]==0
  Z=fh.subs(z[j],0)
  assert Z!=0
  H=s.cancel(F[j].subs(z[k],Z/z[k]))
  numer,denom=s.fraction(H)
  dp=s.Poly(denom,*z)
  assert len(dp.terms())==1,('unexpected nonmonomial denominator',k,j,H)
  # remove all factors shared with the numerator of Z
  Znum=s.fraction(s.cancel(Z))[0]
  while True:
   g=s.gcd(numer,Znum)
   if not g.free_symbols:break
   numer=s.cancel(numer/g)
  G[j]=poly_clean(numer,z,r)
 for j in range(r):
  assert not G[j].has(z[j])
 return G,Ln

def words_for(name):
 return [tuple(i-1 for i in word) for word in INPUTS['mutation_words'][name]]

def check_one(name):
 B=s.Matrix(DATA[name]['B']);H=s.Matrix(DATA[name]['H']);r,d=B.shape
 z,F,PInvT=lp_setup(B)
 words=words_for(name); states={(): (F,s.eye(d))}
 allzero=True;maxterms=2
 start=time.monotonic()
 for t,word in enumerate(words):
  for l in range(1,len(word)+1):
   prefix=word[:l]
   if prefix not in states:
    states[prefix]=mutation(states[prefix[:-1]],prefix[-1],z,r,PInvT)
  FF,LL=states[word]
  allzero &= not any(any(a) for a in normals(FF,z,r))
  maxterms=max(maxterms,max(len(s.Poly(f,*z).terms()) for f in FF))
  print(name,t+1,'/',len(words),'word',tuple(k+1 for k in word),'terms',max(len(s.Poly(f,*z).terms()) for f in FF),'seconds',round(time.monotonic()-start,2),flush=True)
 hit=[];fail=[]
 for k in range(H.rows):
  h=H.row(k).T
  f=next(j for j in range(r,d) if h[j]==1)
  target=s.eye(d)[:,f]
  witnesses=[tuple(v+1 for v in w) for w in words if states[w][1]*h==target]
  if not witnesses:fail.append((k+1,list(h)))
  hit.append(witnesses[:1])
 print(name,'NORMAL COVERAGE',H.rows-len(fail),'/',H.rows,'failures',fail,'maxterms',maxterms,'all visited normalizers zero',allzero,flush=True)
 assert not fail
 return {'words':len(words),'normals':H.rows,'maxterms':maxterms,'all_normalizers_zero':bool(allzero),'witnesses':hit}

if __name__=='__main__':
 import sys
 names=sys.argv[1:] or ['D4','F4','A7','E6','A9']
 ans={}
 for name in names:ans[name]=check_one(name)
 (REPORTS/('word_coverage_'+('_'.join(names))+'.json')).write_text(json.dumps(ans))
 print('ALL REQUESTED PRINTED MUTATION-WORD COVERAGES PASS.')


==> anc/G1/run_checks.py <==
#!/usr/bin/env python3
"""Boundary supports, LP mutation words, and affine covers for all five models."""
from pathlib import Path
import subprocess,sys
ROOT=Path(__file__).resolve().parent
if __name__=='__main__':
    for name in ('check_geometry.py','check_lp_words.py','check_affine_covers.py'):
        subprocess.run([sys.executable,'-u',str(ROOT/name)],cwd=ROOT,check=True)


==> anc/G1/settings.py <==
from pathlib import Path
import json
ROOT = Path(__file__).resolve().parents[1]
SUPPLEMENT = ROOT
REPORTS = ROOT / 'generated'
REPORTS.mkdir(exist_ok=True)
INPUTS = json.loads((ROOT / 'data' / 'manuscript_inputs.json').read_text())


==> anc/README.md <==
# Electronic supplement: Symmetric Branching via Laurent Phenomenon Algebras

The typeset supplement is built from `supplement.tex` and the input files in
`supplement/`. This directory contains the associated programs and exact data.
The component identifiers E1--E5 and S1 agree with the paper. Local section and
equation numbering is preserved within each component; E1, Equation (2.5),
for example, is still the displayed table of the eight polynomial companions.

## Contents

| Component | Contents | Proof role |
| --- | --- | --- |
| E1 | E6/F4 and F4/Spin9 coefficients, highest-weight kernels, exchanges, inverses | Explicit inputs to the larger exceptional algebra identifications |
| E2 | Spin7/G2 hypersurface, full valued-presentation calculation | All-weight proof; character tests are supplementary |
| E3 | G2/SL3 hypersurface, full valued-presentation calculation | All-weight proof; character tests are supplementary |
| E4 | Triality quotient and normalized coefficient comparisons | Independent verification; not used in the computer-free algebra proof |
| E5 | Two closed multiplicity formulas, normal monomials, and retained cone data | Checks of formulas proved in the paper and E2/E3 |
| C1 | Type-A admissibility, D4/F4 degrees, E6 printed-table selection | Finite checks of the stated categorical formulas |
| C2 | Local triality coefficients, root paths, A3 optimizing words | Independent checks of main-text calculations |
| G1 | Geometric seeds, boundary functions, mutation words, affine covers | Exact finite verification for the five geometric models |
| S1 | Triality integral fibres and saturation | Finite all-weight determinant/slack certificate |

## Run the checks

Use Python 3.10 or later with the dependencies in `requirements.txt`.
From the submission root:

    python -m pip install -r anc/requirements.txt
    python anc/run_checks.py --output branching-check-results

For a selected component:

    python anc/run_checks.py --groups E1 S1 --output selected-results

To compare the exported inputs against the article as well:

    python anc/run_checks.py --manuscript paper.tex --output checked-results

A reader who downloads only the ancillary directory can instead run
`python run_checks.py` from that directory, choosing an output directory
outside it. The routines locate their inputs relative to their own files.
They do not need the original working directory, an internet connection,
a previous report, or a precomputed binary cache. Do not use Python `-O` or
`PYTHONOPTIMIZE`: assertions are part of these exact checks.

The central runner executes components in a temporary copy. Distributed files
are not modified. Only the selected output directory receives logs, regenerated
matrices, and certificates. A failed assertion or subprocess stops the run and
returns a nonzero exit status. The default timeout is one hour per component.

`VALIDATION.txt` gives the fresh release-test summary and tested library versions.
`SHA256SUMS.txt` lists the checksums of the ancillary files.

## Coordinate conventions

Matrix rows and columns follow the geometric seed orders in the article, not
the initial categorical orders when a mutation intervenes. Mutation words and
active-constraint indices in distributed data are one-based. The programs
convert to zero-based array indices internally. Inequalities are H m >= 0.
Degree matrices, quotient-lattice maps, and unimodular completions are distinct.
The internal orbit coordinates in C1 do not rename the paper's l,r labels.
`data/README.md` describes the exported matrices and regenerated records.

## Exact scope

The distribution contains the components listed above. It does not contain
A5 (in particular the 30-by-10 Hom-degree matrix N_E) or A8 (the A5/C3
seventeen-inequality data). C1's E6 routine starts from the printed fibre table;
it does not compute the original Hom degree on all 48 presentations. None of
these identifiers is silently reassigned to another calculation.

No finite program verifies the nonarchimedean curve-counting arguments.
Finite-range character or type-A tests do not replace the all-weight or all-n
proofs. The S1 enumeration is a proof input to triality saturation, not to the
computer-free triality seed or upper-algebra identification. No new
Hilbert-basis lifting proof for A7/C4, A9/C5, E6/F4, or F4/B4 is asserted here.

## Compilation and arXiv layout

From the submission root, compile `supplement.tex` with PDFLaTeX twice.
The full source bundle also contains `paper.tex` and `symmetric_branching.sty`;
compile `paper.tex` with the same engine. The two top-level documents are the
article and its supplementary text. The supplementary TeX sources are outside
`anc/`; only code, data, and their documentation are in this directory.
No generated PDFs, compiler logs, auxiliary files, old drafts, or nested archives
are included in the upload source bundle. The separate preview PDFs are for
reading, not additional source-upload files.


==> anc/S1/D4_active_bases.csv <==
basis_rows_1_based,determinant,forced_zero_rows_1_based,unimodular_rows_1_based
1 3 6 10,-2,1 3 5 6 10 13,1 3 5 6
1 3 10 11,-2,1 3 4 9 10 11 12,1 3 4 9
1 6 10 14,2,1 2 5 6 10 13 14,1 2 6 10
1 10 11 14,2,1 2 9 10 11 12 13 14,1 2 9 10
2 4 8 9,-2,2 3 4 8 9 11,2 3 4 8
2 4 9 12,-2,2 3 4 9 10 11 12,2 3 4 9
2 8 9 13,2,1 2 8 9 13 14,1 2 8 9
2 9 12 13,2,1 2 9 10 11 12 13 14,1 2 9 10
3 6 7 10,2,3 5 6 7 10 13,3 5 6 7
3 7 10 11,-2,3 4 7 9 10 11 12,3 4 7 9
4 5 8 9,-2,3 4 5 8 9 11,3 4 5 8
4 5 9 12,-2,3 4 5 9 10 11 12,3 4 5 9
5 8 9 13,-2,5 6 8 9 10 13,5 6 8 9
5 9 12 13,-2,5 6 9 10 11 12 13,5 6 9 10
6 7 10 14,2,5 6 7 10 13 14,5 6 7 10
7 10 11 14,-2,7 9 10 11 12 14,7 9 10 11


==> anc/S1/check.py <==
#!/usr/bin/env python3
"""Exact, all-parameter D4->G2 fibre-integrality certificate.

Python standard library only. Also verifies an F4->B4 nonintegral vertex.
The group-theoretic conclusion assumes the manuscript's branching counting
formula, weight-kernel identity, and stated variable orders.
Run: python check.py [--manuscript /path/to/current.tex]
"""
from pathlib import Path
from fractions import Fraction as F
from itertools import combinations, combinations_with_replacement, permutations
from collections import Counter, defaultdict
import argparse, csv, re
BASE = Path(__file__).resolve().parent

def read_matrix(name):
    with (BASE.parent/'data'/name).open() as f:
        return [[int(x) for x in row] for row in csv.reader(f)]

def transpose(a): return list(map(list, zip(*a)))
def multiply(a,b):
    bt=transpose(b)
    return [[sum(x*y for x,y in zip(r,c)) for c in bt] for r in a]
def mv(a,x): return [sum(u*v for u,v in zip(r,x)) for r in a]
def det(a):
    n=len(a)
    total=0
    for p in permutations(range(n)):
        sgn=(-1)**sum(p[i]>p[j] for i in range(n) for j in range(i+1,n))
        term=sgn
        for i in range(n): term*=a[i][p[i]]
        total+=term
    return total

def parse_H(text,label):
    end=text.index(r'\label{'+label+'}')
    start=text.rfind(r'\begin{array}',0,end)
    chunk=text[start:end].split('}',2)[2].split(r'\end{array}')[0]
    return [[int(t.strip()) for t in row.strip().split('&')]
            for row in chunk.replace(r'\hline','').split(r'\\') if row.strip()]

def parse_B(text,tag,r,d):
    table=text[text.index(r'\begin{longtable}{@{}rll@{}}'):]
    table=table[table.index(r'\textbf{$'+tag+'$}'):]
    table=table.split(r'\addlinespace')[0]
    pairs=re.findall(r'(\d+)\s*&\s*\$([^$]+)\$\s*&\s*\$([^$]+)\$',table)
    if len(pairs)!=r: raise AssertionError('Exchange-table parsing failed')
    def exponents(term):
        ans=[0]*d
        for typ,i,power in re.findall(r'(x|f)_\{(\d+)\}(?:\^(\d+))?',term):
            ans[int(i)-1+(0 if typ=='x' else r)]+=int(power or 1)
        return ans
    return [[a-b for a,b in zip(exponents(pos),exponents(neg))] for _,pos,neg in pairs]

def run(manuscript=None):
    BD,HD=read_matrix('D4_B.csv'),read_matrix('D4_H.csv')
    BF,HF=read_matrix('F4_B.csv'),read_matrix('F4_H.csv')
    if manuscript:
        text=Path(manuscript).read_text()
        for B,H,tag,label in [
            (BD,HD,r'D_4\downarrow G_2','eq:triality-geometric-H'),
            (BF,HF,r'F_4\downarrow B_4','eq:f4-geometric-H')]:
            assert parse_H(text,label)==H
            assert parse_B(text,tag,len(B),len(B[0]))==B
        print('PASS: B and H agree entry by entry with the supplied manuscript.')
    WD=read_matrix('D4_W.csv')
    assert multiply(BD,WD)==[[0]*6 for _ in range(4)]
    assert det(WD[:6]) == -1
    print('PASS: triality weight map is onto Z^6 and has kernel span_R B_D^T.')
    A=multiply(HD,transpose(BD))
    assert len(A)==14 and len(A[0])==4
    assert det([[r[j] for j in (0,1,3,4)] for r in BD]) in (-1,1)
    zeta=[1]*14
    for i,v in [(2,3),(4,2),(6,3),(7,2)]: zeta[i-1]=v
    assert mv(transpose(A),zeta)==[0]*4 and min(zeta)>0
    print('PASS: primitive kernel lattice and boundedness (positive relation).')
    groups=defaultdict(list)
    for i,j in combinations_with_replacement(range(14),2):
        groups[tuple(x+y for x,y in zip(HD[i],HD[j]))].append((i,j))
    relations=[(a,b) for group in groups.values() for a,b in combinations(group,2)]
    expected=[((1,14),(2,13)),((3,11),(4,9)),((3,12),(4,10)),
              ((5,13),(6,10)),((9,12),(10,11))]
    assert [(tuple(i+1 for i in a),tuple(i+1 for i in b)) for a,b in relations]==expected
    counts=Counter(); cases=[]
    for I in combinations(range(14),4):
        determinant=det([A[i] for i in I]); counts[abs(determinant)]+=1
        if abs(determinant)<2: continue
        assert abs(determinant)==2
        active=set(I); steps=[]
        while True:
            n=len(active)
            for a,b in relations:
                for source,target in [(a,b),(b,a)]:
                    if set(source)<=active and not set(target)<=active:
                        active.update(target); steps.append((source,target))
            if len(active)==n:break
        unit=next((J for J in combinations(sorted(active),4) if abs(det([A[j] for j in J]))==1),None)
        assert unit is not None, ('missing unimodular active basis',I)
        cases.append((I,determinant,active,unit,steps))
    assert counts=={0:489,1:496,2:16},counts
    print('Exact 4x4 determinant counts:',dict(sorted(counts.items())))
    print('PASS: all 16 nonunimodular bases force a unimodular active basis.')
    with (BASE/'D4_active_bases.csv').open('w',newline='') as f:
        writer=csv.writer(f);writer.writerow(['basis_rows_1_based','determinant','forced_zero_rows_1_based','unimodular_rows_1_based'])
        for I,dd,J,K,steps in cases:
            writer.writerow([' '.join(str(i+1) for i in I),dd,' '.join(str(j+1) for j in sorted(J)),' '.join(str(k+1) for k in K)])
    print('CONCLUSION: for every integral m0, every vertex of')
    print(' {a in R^4 : H_D (m0 + B_D^T a) >= 0} is integral.')
    print('If nonempty, this polytope has an integral point; hence D4->G2 saturation')
    print('follows using the manuscript counting theorem and its weight lattice.')
    # F4 contrast: same integral weight as the strictly feasible vector of ones.
    A_F=multiply(HF,transpose(BF));m0=[1]*12;u=list(map(F,['3/2','0','1','-1/2']))
    m=[x+y for x,y in zip(m0,mv(transpose(BF),u))]
    slacks=mv(HF,m);active=[i for i,x in enumerate(slacks) if x==0]
    assert active==[3,5,9,16] and min(slacks)>=0
    assert det([A_F[i] for i in active])==-2
    assert any(x.denominator>1 for x in m)
    assert min(mv(HF,m0))>0
    print('PASS: F4 model has a nonintegral vertex in an integral-weight fibre.')
    print(' integral m0 =',m0)
    print(' parameter a =',list(map(str,u)))
    print(' vertex m =',list(map(str,m)))
    print(' active rows (1-based) =',[i+1 for i in active],'; determinant = -2')
    print('This fibre ALSO contains m0, an integral point. Not a saturation failure.')
    print('No F4/E6/A7/A9 global saturation certificate is asserted by this script.')

if __name__=='__main__':
    if not __debug__:
        raise SystemExit('Run without -O; assertions are part of this exact verification.')
    parser=argparse.ArgumentParser();parser.add_argument('--manuscript');args=parser.parse_args()
    run(args.manuscript)


==> anc/S1/run_checks.py <==
#!/usr/bin/env python3
"""Run the all-weight determinant and slack certificate from the supplied matrices."""
from pathlib import Path
import os,subprocess,sys
ROOT=Path(__file__).resolve().parent
if __name__=='__main__':
    command=[sys.executable,'-u',str(ROOT/'check.py')]
    manuscript=os.environ.get('BRANCHING_MANUSCRIPT')
    if manuscript:command += ['--manuscript',manuscript]
    subprocess.run(command,cwd=ROOT,check=True)


==> anc/SHA256SUMS.txt <==
67d874c6a3cf1a79716933b2d5e7664c783845dc0488730a30ad9c89f2cf8864  C1/check_A.py
3ad210e86f26f1b4542b7b8bbd9560f31de39d7412fab48dde5ccf1b560832bd  C1/check_DF.py
18e63164ccd61f4934e0b9b7dc5d6f3dd17db09a843406698eff3e4162b9bdb8  C1/check_E.py
20d6339bf10ea9aa101ea01da3bfb1b3240e6170c0cbaa2abfb70a96ba3f5ca8  C1/check_initial_exchanges.py
4386c32c8bb9506b11ccfe75c38727fcce342d499ab525fe7909e59533d506f7  C1/run_checks.py
63e82b9107a860d3e6260b7027a3d6286c5f7a2c2e85451d6011a5b8a3080733  C2/check_local_coefficients.py
fbd7e4737b10b44279989d0dec2161944a0141a49acaa44e4900d5c56b17d875  E1/proof_checks/build_e6.py
ba5dcc87f977f04f9e12029e8195857952689d3a20ec90988e6975c78a36320c  E1/proof_checks/check_additional.py
33672c7d0af50009728faed8afa728e2f29779f3b3ffdef121d78af80fb4305f  E1/proof_checks/check_e6_exchanges.py
c41988f7ddff7a1f3bda29588bea83a83aa30e335314fffbcb108d45e0bd331a  E1/proof_checks/check_f4.py
e250895d86c6cc308a85a36382733b2cb1636a8f9200d85086c0d669ae4e2ab9  E1/proof_checks/e6_seed_data.py
590658c3952ff3767ed25e36ec7dcdd759e9866a5bc34a460399723de9c9a958  E1/proof_checks/inverse_e6.py
0b3d7177e165e259f0c99c868f5d2b9c834d9571107c118f025a3839952c0ac7  E1/proof_checks/run_checks.py
77d0fa688ff8ba81d845d3e11c8667822e0371750ee149406f2fe9b8a46915cb  E1/proof_checks/solve_e6.py
3c292de3af0a5e6640e282e58fc22d082a73e29ed0b3bd71a4a2aeb22f467a0d  E2/B3G2_categorical_data.mat
ddcaef04008bb604a5c1d4cf5758f6fa984f7fe3844b5f4c6797a6a4d18630b0  E2/B3G2_seed_data.mat
9ff39b55d9aa30651804490ecc984ad6d9d97c00369ce03a102f09d1d7380feb  E2/check_algebra.py
8fd775c135d08d3f588b7c3bea6d0f0f0d479311e7ed1b2ca460323993a37772  E2/check_branching.py
84e4a6df8f62391916ee7ad5d0982cf77386c5c883846d9a3a2dfc24dda7d51e  E2/check_category.py
6ce3162c24ac3d92e81276f06710ce2338447a9c857644c4d58cf78f33385250  E2/run_checks.py
c33587f0f6af9d6c7942284f9e71bfc1fbd9cb767377e07840e693e14b08649c  E3/G2A2_categorical_data.mat
37272800dc8d7421442685ae115e3a003996b51ff41567db56edd4cf910a8595  E3/G2A2_seed_data.mat
179421f96a2593720b1c9e11635bb9105a2ce47cb1555477620c53a73a51f1c0  E3/check_algebra.py
294a5d7db2e5d255173d72de1904fe6623127759404ed176971db2ed075f897b  E3/check_branching.py
9b96f77a67e3aa5103825f5f08266071f65a81f1a53e6d2dec8a9078bd202bf8  E3/check_category.py
e52da714662c4ac21a5175fd59dcbead629c8a2f0b2a1ca1cd4da362196c824a  E3/run_checks.py
91e4e663c21176cf05680999bdc301aca44b88e13642b429b8faf0e1b40e89f3  E4/check_d4.py
bc37dea9db2c1470a564e2a44ccd1ed014efb91cc0f1574896dacd0ed86daea1  E4/check_normalization.py
9fc67796d8e85bbbadcce362d1cf3d2f2012e50de7473c003eebf547af73cd03  E4/normalized_coefficients.py
9d466da04214773b3030d8767d96958778a66b65d12edc75f6da9e2d18974476  E4/run_checks.py
6e2cb3e4be33bfbb3739ba14b69ad92cbe6125f04e44064c873cbed29f153968  E5/B3G2_hypersurface_model.mat
8a3d12198a540f5307f358e0bad69347af6f5953cbcf04725410f71fc1b00e9e  E5/G2A2_hypersurface_model.mat
ef354dad6fd5fd7dc299097e12da3bb4d3e6878367237038a7e916c27360387a  E5/check_closed_formulas.py
6d5e866039ee47a463493bf6652d4fc67be2ae3eb4681f22f6a2cc9f3e76c70e  E5/check_hypersurface_models.py
9f714077480432b3e3a4e9d682b1738728acc975ead1406f8815aef9c47441e4  E5/closed_branching_formulas.py
5dec9e36adad908951d86a7c12403e999645d59a0e6b65da732e2f0dbdf5ee80  E5/run_checks.py
dec7c2d58efc16b30d307c651827e356a7c9c1d6338a27344eb893742c2a9045  G1/check_affine_covers.py
d7269163fcf734a2ee0b8bba815e6d32ddce26ccc6e0340ad88021a76f58d886  G1/check_geometry.py
3409d70941daad7d4dab3c782665c7580125a256ebf9525cccc097446d16f9f6  G1/check_lp_words.py
612544e404259bcb7b291038da16d00335f76d51caef5501bfe4ebdb69de5046  G1/run_checks.py
9da9f280cb2dcfcb88918b33baefbd0571a39a9c4d14f1eef617d8d965648836  G1/settings.py
d9e38b623a5dccd8bdcd57d243c0bad1b500a1d950c3b1e323f7970280bb3990  README.md
351a43c4290c8e90e23278a808906b0e60879bae3f08dc52e6dd488c6c77a971  S1/D4_active_bases.csv
11815003872510a805b01b3e7b39361ea995b4bd0c19f5dce4c9df1450ee6b73  S1/check.py
f8bcde6433b53e771c052131a9c394e45b0e468dd70fe4a94124a88e56cd4cb8  S1/run_checks.py
4498e658dc07958ce1da3e39ad830cab43eccdc9395acd1fdd74c6b89ae6b640  VALIDATION.txt
30615d2453131e69b20f9cd3c01a2077e7e53992b5474b0266f00823815dedb9  check_source.py
9f8b7ad74c126c3f59d3f8f143572099e8c9173519a9b1701d9c22c4bd42315b  data/A7_B.csv
35d7b720adefbad440d15aff9333cc5ab46e6aa11d40d1d902d1d598f491ec07  data/A9_B.csv
825ac845fdb1b0935aae1f32622699c65dfd02cf7f6abf22f5912361352155c0  data/D4_B.csv
ef81640fc275a88caf55695f59f92285cee39c736180190b307ff989fb9747ba  data/D4_H.csv
872ba62d15d73ab089b480aec0b772403501f8d765f7e1453afb79ad7017564e  data/D4_W.csv
eeb96fbdbe210428d0c6809b54a763b874972961407d33deab38840c1e81631b  data/E6_B.csv
e134032a420fd5ee1f042183ddac1c1e69d034e2a7d2f9f21484c7220635cae8  data/E6_H.csv
875249b3f12e02876cb8e295446b3c4e3ba6104c27bff02b3694eef368f29bae  data/F4_B.csv
f854c9524a116a057d0904b82b90ae1060a3aad88d1944d1f59e79e8b9bc0a01  data/F4_H.csv
7c4f212a427efdd99302719047307148a62fffab3451b502e2fddb8ad651a0c7  data/N_D.csv
4831f169aef326e72f9f36dbff31009c36766da27bc2a35fb41972d903df6f2b  data/N_F.csv
957c2e8b1cabb8de8ac616791a6d3694a98b9cc5978901596af8a09120670298  data/README.md
1226c439badc61082906907fd14fbd07fa5f83ab8d99db99b5c7cd0b7f118c3a  data/manuscript_inputs.json
e8d6842ba96fabf557078206a8376e588652e45417c9c1de7723d96b4ec85aa3  requirements.txt
5038d3adeab867f56dd0666f30ef60f8cc7113c7255b595647aa7f3b0d0d58f7  run_checks.py


==> anc/VALIDATION.txt <==
Validation of the cleaned electronic supplement
================================================

Tested environment
Python: 3.13.5
NumPy: 2.3.5
SciPy: 1.17.0
SymPy: 1.14.0

Fresh execution of the distributed programs
source  PASS
E1      PASS
E2      PASS
E3      PASS
E4      PASS
E5      PASS
C1      PASS
C2      PASS
G1      PASS
S1      PASS

The source comparison matched the exported mathematical inputs against the
accompanying article. The central runner executed the components in a fresh
temporary copy. No precomputed pickle, original working directory, old report,
or network request was used as an input.

Scope of the checks
- E1: exceptional quotient actions, homogeneous kernels, normalized exchanges,
  inverse compositions, primality witnesses, and weight/coordinate checks.
- E2/E3: hypersurface algebra and exact species Hom/radical calculations;
  64 and 49 independent finite character restrictions, respectively.
- E4: independent triality differential and coefficient-normalization checks.
- E5: closed formulas versus normal monomials, character routines, and cones.
- C1/C2: categorical admissibility formulas, local coefficients, root paths,
  and A3 optimizing words; C1's type-A range is 4 <= n <= 32.
- G1: all five geometric seed/boundary calculations; 233 normals realized
  by 134 original LP mutation words; both A9 cover trees and their zero-set tests.
- S1: all 1001 four-row determinants and sixteen zero-slack replacements.

The programs do not supply A5/N_E or A8, prove a general all-n statement
from finite tests, or verify the nonarchimedean curve-counting arguments.
E4 is not used in the computer-free triality algebra proof. S1 is a finite
all-weight certificate used in the separate saturation proposition.

Local PDFLaTeX build
The article source and the consolidated supplementary source both compile
with no undefined references/citations, duplicate labels, or overfull boxes.
The main article has 80 pages; the separate supplement has 32 pages.
The E1 local section and equation numbers are preserved, including (2.5).

Reproduction
From the source-package root:
  python -m pip install -r anc/requirements.txt
  python anc/run_checks.py --manuscript paper.tex --output branching-check-results
The optional --manuscript comparison can be omitted when only the ancillary
files are downloaded. Complete execution logs are produced by the runner;
working/audit logs are not included in the distributed source archive.


==> anc/check_source.py <==
#!/usr/bin/env python3
"""Compare the exported seed/degree matrices and words with a specified article."""
from pathlib import Path
from collections import Counter
import json,re,sys
ROOT=Path(__file__).resolve().parent

def check(path):
 text=Path(path).read_text(encoding='utf-8')
 data=json.loads((ROOT/'data/manuscript_inputs.json').read_text())
 def array(chunk):
  chunk=re.sub(r'^.*?\\begin\{array\}\{[^}]*\}', '',chunk,flags=re.S).split(r'\end{array}')[0].replace(r'\hline','')
  return [[int(v) for v in row.strip().split('&')] for row in chunk.split(r'\\') if row.strip()]
 for name,want in data['categorical_degree_matrices'].items():
  start=text.index(name+'=\\left(\\begin{array}')
  assert array(text[start:])==want, name
 for name,label in [('D4','eq:triality-geometric-H'),('E6','eq:e6-geometric-H'),('F4','eq:f4-geometric-H')]:
  end=text.index(r'\label{'+label+'}');start=text.rfind(r'\begin{array}',0,end)
  assert array(text[start:end])==data['printed_H'][name], name+' H'
 table=text[text.index(r'\begin{longtable}{@{}rll@{}}'):]
 for name,tag,r,d in [('A9',r'A_9\downarrow C_5',15,29),('D4',r'D_4\downarrow G_2',4,10),('F4',r'F_4\downarrow B_4',4,12)]:
  chunk=table[table.index(r'\textbf{$'+tag+'$}'):].split(r'\addlinespace')[0]
  rows=re.findall(r'(\d+)\s*&\s*\$([^$]+)\$\s*&\s*\$([^$]+)\$',chunk)
  def exp(term):
   a=[0]*d
   for typ,i,p in re.findall(r'(x|f)_\{(\d+)\}(?:\^(\d+))?',term): a[int(i)-1+(r if typ=='f' else 0)]+=int(p or 1)
   return a
  B=[[a-b for a,b in zip(exp(pos),exp(neg))] for _,pos,neg in rows]
  assert B==data['seed_matrices'][name], name+' B'
 order=['u12','u4','u9','u21','u22','u23','u24','u25','z1','z2','z3','z5','z7','z8','z10','z13','z14','z33']
 chunk=text[text.index(' E_{12}&='):text.index(r'\label{eq:e6-formal-exchanges}')]
 eps={}
 for m in re.finditer(r'E_(?:\{(\d+)\}|(\d))\s*&?=([^&\n]+)',chunk):
  idx=m.group(1) or m.group(2);rhs=m.group(3).replace(r'\notag','').replace('\\','').strip().rstrip(',')
  parts=rhs.split('+');assert len(parts)==2
  cc=[Counter(typ+(a or b) for typ,a,b in re.findall(r'([uz])_(?:\{(\d+)\}|(\d))',t)) for t in parts]
  eps['u'+idx]=[cc[0][v]-cc[1][v] for v in order]
 assert [eps[v] for v in order[:8]]==data['seed_matrices']['E6']
 words=text[text.index(r'\subsubsection*{Original mutation words.}'):text.index(r'\subsection{Electronic supplement}')]
 for name,tag in {'A7':r'A_7\downarrow C_4','A9':r'A_9\downarrow C_5','D4':r'D_4\downarrow G_2','E6':r'E_6\downarrow F_4','F4':r'F_4\downarrow B_4'}.items():
  chunk=words[words.index(r'\textbf{$'+tag+'$}'):];stop=chunk.find(r'\noindent',1)
  if stop>=0:chunk=chunk[:stop]
  actual=[[]]+[[int(v) for v in row.split(',')] for row in re.findall(r'\(([0-9,]+)\)',chunk)]
  assert actual==data['mutation_words'][name], name+' words'
 print('PASS: N_D, N_F; the A9/D4/E6/F4 exchange matrices; all three printed exceptional H matrices; and all 134 mutation words match.')
 print('A7 is reconstructed from the categorical formulas by G1. No N_E matrix is supplied by this check.')

if __name__=='__main__':
 if not __debug__:raise SystemExit('Assertions must be enabled.')
 if len(sys.argv)!=2:raise SystemExit('Usage: python check_source.py manuscript.tex')
 check(sys.argv[1])


==> anc/data/A7_B.csv <==
0,1,1,-1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
-1,0,0,1,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0
-1,0,0,1,0,-1,0,0,1,-1,1,0,0,0,0,1,0,0,0
1,-1,-1,0,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,-1,0,0,1,0,0,0,0,0,-1,1,-1,0,0,-1,0
0,0,1,-1,0,0,1,1,0,0,-1,0,0,0,0,0,0,0,-1
0,0,0,1,-1,-1,0,-1,0,0,0,0,1,0,0,0,0,0,1
0,0,0,0,0,1,1,0,0,0,-1,1,-1,0,0,0,-1,0,-1


==> anc/data/A9_B.csv <==
0,-1,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
1,0,-1,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
1,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,-1,1,-1,0,0,0,0,0,0,0
-1,1,0,1,0,-1,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,1,0,1,0,-1,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,-1,1,0
0,0,0,-1,1,0,0,0,-1,0,1,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,-1,1,0,1,0,-1,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,-1,1,0,1,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,-1,1,0,0,-1,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,-1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1
0,0,0,0,0,0,0,1,0,0,-1,0,0,0,1,0,-1,0,0,0,0,-1,1,-1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,-1,0,0,1,0,0,-1,0,0,0,0,0,-1,1,-1,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,-1,1,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,-1


==> anc/data/D4_B.csv <==
0,1,1,-1,0,0,-1,0,0,0
1,0,0,1,0,-1,0,0,0,-1
-1,0,0,0,-1,1,1,1,0,0
1,0,0,0,0,0,0,0,1,-1


==> anc/data/D4_H.csv <==
0,0,0,0,1,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,1,0,0,0,0
0,0,0,0,0,0,1,0,0,0
1,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,1
0,0,0,1,0,0,0,0,0,1
0,1,0,0,0,0,0,0,0,1
0,1,0,1,0,0,0,0,0,1
1,0,0,1,0,0,0,0,0,1
1,0,1,1,0,0,0,0,0,1


==> anc/data/D4_W.csv <==
0,1,1,0,0,1
0,0,1,1,0,1
0,1,0,0,1,0
0,1,0,1,0,1
1,0,0,0,1,0
0,1,0,0,0,1
0,0,1,0,1,0
1,0,0,0,0,0
0,0,0,1,0,0
0,1,1,1,0,1


==> anc/data/E6_B.csv <==
0,1,-1,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,1,0,0,0,0,-1,0,1,-1,0,0,0,0,0,0
1,0,0,0,0,0,-1,0,0,1,0,0,0,0,1,0,-1,0
1,-1,0,0,-1,0,-1,0,0,0,0,1,0,0,0,0,0,1
0,0,0,1,0,-1,0,0,0,0,0,-1,1,0,0,0,0,0
0,0,0,0,1,0,0,1,0,0,0,0,-1,1,0,-1,0,-1
-1,0,1,1,0,0,0,1,0,0,0,0,0,0,-1,0,0,-1
0,0,0,0,0,-1,1,0,0,0,0,0,1,0,-1,0,0,0


==> anc/data/E6_H.csv <==
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0
0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,1,1,1,0,1,0,0,0,0,0,0,0,1,0,0
1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,0
1,0,0,1,1,1,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1
0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1
0,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,1
0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1
0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1
0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1
0,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,1
1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,1


==> anc/data/F4_B.csv <==
0,-1,0,1,0,0,0,0,1,0,0,-1
1,0,1,-1,0,-1,1,0,-1,0,0,0
0,1,0,0,0,-1,0,-1,-1,1,0,0
0,1,0,0,-1,0,-1,0,0,0,1,-1


==> anc/data/F4_H.csv <==
0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0
0,1,0,1,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0
0,0,1,0,0,1,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0
1,1,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,1,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0
0,0,1,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0
0,0,1,0,0,0,0,0,1,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,1,0,0,0,0,0,0,0,1
0,1,0,1,0,0,0,0,0,0,0,1
1,0,0,0,0,0,0,0,0,0,0,1
1,0,0,1,0,0,0,0,0,0,0,1
1,1,0,1,0,0,0,0,0,0,0,1


==> anc/data/N_D.csv <==
0,-2,1,2,2,-1
0,-2,2,2,2,0
0,-2,3,2,4,-1
0,0,0,0,2,0
0,2,-1,0,0,1
0,2,0,-2,0,0
0,0,-1,0,0,-1
0,0,0,-2,-2,0
0,0,1,0,2,-1
2,-2,0,2,0,0
0,2,-1,-2,-2,1
2,-2,0,2,0,0
0,2,-2,0,-2,2
-2,2,2,-2,0,0


==> anc/data/N_F.csv <==
-1,-1,0,0,1,-3,-2,4
-3,-2,-1,0,0,-5,-5,8
-2,-2,0,0,0,-4,-3,6
0,-1,0,0,0,-2,-1,3
2,1,1,0,0,3,3,-4
3,3,1,0,0,5,6,-8
2,3,0,0,1,4,4,-6
1,2,0,0,1,2,2,-3
-1,-1,-1,0,0,-2,-3,4
0,0,0,0,0,0,0,0
-2,-3,0,1,0,-4,-4,6
-1,-2,1,0,0,-2,-2,3
0,1,-1,0,0,1,0,-1


==> anc/data/README.md <==
# Exact input data

`manuscript_inputs.json` contains the geometric exchange matrices, the three
exceptional inequality matrices printed in the paper, the two printed
categorical degree matrices N_D and N_F, and all 134 original mutation words.
The mutation indices are one-based. The JSON also records the SHA-256 hash of
the source from which the data were exported. `check_source.py` compares the
mathematical inputs, not the hash, so typographical edits do not invalidate it.

The CSV files give human-readable copies of the displayed matrices. A7 and A9
mean the A7/C4 and A9/C5 geometric seeds; D4, E6, and F4 mean D4/G2, E6/F4,
and F4/B4. Matrix coordinates and exchange-term signs are those of the paper.
D4_W.csv lists the degrees in the geometric D4 coordinate order. The same
matrices are used by G1 and S1; there are no separate copies in those directories.

G1 regenerates the full B, H, boundary supports K, gradient polynomial supports
T, and chosen unimodular completion for all five models. These records are
written to `generated/geometry_reconstructed.json` in the results directory.

N_D has denominator two and N_F denominator one, with the ordered categorical
invariants specified in the paper. N_E is NOT one of these supplied matrices.

The MAT files in E2, E3, and E5 provide the hypersurface seed, categorical, and
cone data. Their arrays include their variable and fundamental-weight orders.
They are scientific matrix files, not additional assumptions of the proofs.


==> anc/data/manuscript_inputs.json <==
{
  "source_sha256": "b26a4df531ae8a8e1996bb172e532f7b10734c25acb9d5d03763d847d9855fea",
  "indexing": "matrix rows and columns as in the paper; mutation words are one-based",
  "seed_matrices": {
    "A7": [
      [
        0,
        1,
        1,
        -1,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        1,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        1,
        0,
        -1,
        0,
        0,
        1,
        -1,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        1,
        -1,
        -1,
        0,
        1,
        1,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        -1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        -1,
        1,
        -1,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        1,
        -1,
        0,
        0,
        1,
        1,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        1,
        -1,
        -1,
        0,
        -1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        -1,
        1,
        -1,
        0,
        0,
        0,
        -1,
        0,
        -1
      ]
    ],
    "A9": [
      [
        0,
        -1,
        0,
        -1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        -1,
        0,
        -1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        -1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        -1,
        1,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        1,
        0,
        1,
        0,
        -1,
        0,
        -1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        1,
        0,
        1,
        0,
        -1,
        0,
        -1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        -1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        0,
        0,
        0,
        -1,
        0,
        1,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        1,
        0,
        1,
        0,
        -1,
        -1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        1,
        0,
        0,
        -1,
        1,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        -1,
        0,
        0,
        0,
        1,
        0,
        -1,
        0,
        0,
        0,
        0,
        -1,
        1,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        -1,
        0,
        0,
        1,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        -1,
        1,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        -1,
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        -1
      ]
    ],
    "D4": [
      [
        0,
        1,
        1,
        -1,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0,
        -1,
        0,
        0,
        0,
        -1
      ],
      [
        -1,
        0,
        0,
        0,
        -1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        -1
      ]
    ],
    "F4": [
      [
        0,
        -1,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        -1
      ],
      [
        1,
        0,
        1,
        -1,
        0,
        -1,
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        -1,
        0,
        -1,
        -1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        -1,
        0,
        -1,
        0,
        0,
        0,
        1,
        -1
      ]
    ],
    "E6": [
      [
        0,
        1,
        -1,
        -1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        -1,
        0,
        1,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        -1,
        0
      ],
      [
        1,
        -1,
        0,
        0,
        -1,
        0,
        -1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        -1,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        -1,
        1,
        0,
        -1,
        0,
        -1
      ],
      [
        -1,
        0,
        1,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        -1,
        0,
        0,
        0
      ]
    ]
  },
  "printed_H": {
    "D4": [
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    "E6": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        1,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    "F4": [
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ]
  },
  "categorical_degree_matrices": {
    "N_D": [
      [
        0,
        -2,
        1,
        2,
        2,
        -1
      ],
      [
        0,
        -2,
        2,
        2,
        2,
        0
      ],
      [
        0,
        -2,
        3,
        2,
        4,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        2,
        0
      ],
      [
        0,
        2,
        -1,
        0,
        0,
        1
      ],
      [
        0,
        2,
        0,
        -2,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        -2,
        -2,
        0
      ],
      [
        0,
        0,
        1,
        0,
        2,
        -1
      ],
      [
        2,
        -2,
        0,
        2,
        0,
        0
      ],
      [
        0,
        2,
        -1,
        -2,
        -2,
        1
      ],
      [
        2,
        -2,
        0,
        2,
        0,
        0
      ],
      [
        0,
        2,
        -2,
        0,
        -2,
        2
      ],
      [
        -2,
        2,
        2,
        -2,
        0,
        0
      ]
    ],
    "N_F": [
      [
        -1,
        -1,
        0,
        0,
        1,
        -3,
        -2,
        4
      ],
      [
        -3,
        -2,
        -1,
        0,
        0,
        -5,
        -5,
        8
      ],
      [
        -2,
        -2,
        0,
        0,
        0,
        -4,
        -3,
        6
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        -2,
        -1,
        3
      ],
      [
        2,
        1,
        1,
        0,
        0,
        3,
        3,
        -4
      ],
      [
        3,
        3,
        1,
        0,
        0,
        5,
        6,
        -8
      ],
      [
        2,
        3,
        0,
        0,
        1,
        4,
        4,
        -6
      ],
      [
        1,
        2,
        0,
        0,
        1,
        2,
        2,
        -3
      ],
      [
        -1,
        -1,
        -1,
        0,
        0,
        -2,
        -3,
        4
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -2,
        -3,
        0,
        1,
        0,
        -4,
        -4,
        6
      ],
      [
        -1,
        -2,
        1,
        0,
        0,
        -2,
        -2,
        3
      ],
      [
        0,
        1,
        -1,
        0,
        0,
        1,
        0,
        -1
      ]
    ]
  },
  "mutation_words": {
    "A7": [
      [],
      [
        1
      ],
      [
        3
      ],
      [
        5
      ],
      [
        6
      ],
      [
        8
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        3,
        4
      ],
      [
        3,
        6
      ],
      [
        5,
        7
      ],
      [
        5,
        8
      ],
      [
        6,
        7
      ],
      [
        7,
        8
      ],
      [
        2,
        5,
        7
      ],
      [
        2,
        5,
        8
      ],
      [
        3,
        4,
        5
      ],
      [
        4,
        7,
        8
      ],
      [
        5,
        7,
        8
      ],
      [
        1,
        4,
        7,
        8
      ],
      [
        2,
        4,
        5,
        7
      ],
      [
        2,
        5,
        7,
        8
      ],
      [
        2,
        4,
        5,
        7,
        8
      ]
    ],
    "A9": [
      [],
      [
        3
      ],
      [
        4
      ],
      [
        7
      ],
      [
        12
      ],
      [
        13
      ],
      [
        14
      ],
      [
        15
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ],
      [
        4,
        8
      ],
      [
        4,
        13
      ],
      [
        6,
        7
      ],
      [
        8,
        13
      ],
      [
        10,
        14
      ],
      [
        11,
        12
      ],
      [
        11,
        15
      ],
      [
        12,
        14
      ],
      [
        12,
        15
      ],
      [
        13,
        14
      ],
      [
        13,
        15
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        4,
        8
      ],
      [
        1,
        4,
        13
      ],
      [
        4,
        8,
        11
      ],
      [
        4,
        8,
        13
      ],
      [
        4,
        13,
        15
      ],
      [
        5,
        6,
        7
      ],
      [
        5,
        8,
        13
      ],
      [
        8,
        13,
        14
      ],
      [
        8,
        13,
        15
      ],
      [
        9,
        10,
        14
      ],
      [
        9,
        11,
        15
      ],
      [
        10,
        12,
        14
      ],
      [
        11,
        12,
        13
      ],
      [
        12,
        11,
        15
      ],
      [
        1,
        4,
        5,
        8
      ],
      [
        1,
        4,
        8,
        11
      ],
      [
        1,
        4,
        8,
        13
      ],
      [
        1,
        4,
        13,
        15
      ],
      [
        2,
        5,
        8,
        13
      ],
      [
        4,
        5,
        6,
        7
      ],
      [
        4,
        8,
        13,
        15
      ],
      [
        5,
        8,
        13,
        14
      ],
      [
        5,
        8,
        13,
        15
      ],
      [
        6,
        9,
        11,
        15
      ],
      [
        7,
        10,
        12,
        14
      ],
      [
        8,
        9,
        10,
        14
      ],
      [
        8,
        11,
        13,
        15
      ],
      [
        1,
        4,
        5,
        8,
        11
      ],
      [
        1,
        4,
        5,
        8,
        13
      ],
      [
        1,
        4,
        8,
        13,
        15
      ],
      [
        2,
        5,
        8,
        13,
        14
      ],
      [
        2,
        5,
        8,
        13,
        15
      ],
      [
        3,
        6,
        9,
        11,
        15
      ],
      [
        4,
        8,
        11,
        13,
        15
      ],
      [
        5,
        8,
        11,
        13,
        15
      ],
      [
        1,
        4,
        5,
        8,
        9,
        11
      ],
      [
        1,
        4,
        5,
        8,
        13,
        15
      ],
      [
        1,
        4,
        8,
        11,
        13,
        15
      ],
      [
        2,
        5,
        8,
        11,
        13,
        15
      ],
      [
        5,
        8,
        9,
        11,
        13,
        15
      ],
      [
        1,
        4,
        5,
        8,
        11,
        13,
        15
      ],
      [
        2,
        5,
        8,
        9,
        11,
        13,
        15
      ],
      [
        1,
        4,
        5,
        8,
        9,
        11,
        13,
        15
      ],
      [
        2,
        5,
        6,
        8,
        9,
        11,
        13,
        15
      ]
    ],
    "D4": [
      [],
      [
        1
      ],
      [
        2
      ],
      [
        3
      ],
      [
        4
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ],
      [
        1,
        3,
        4
      ]
    ],
    "E6": [
      [],
      [
        2
      ],
      [
        3
      ],
      [
        5
      ],
      [
        6
      ],
      [
        7
      ],
      [
        8
      ],
      [
        1,
        3
      ],
      [
        2,
        4
      ],
      [
        2,
        5
      ],
      [
        3,
        7
      ],
      [
        4,
        7
      ],
      [
        5,
        6
      ],
      [
        6,
        7
      ],
      [
        6,
        8
      ],
      [
        1,
        2,
        3
      ],
      [
        2,
        4,
        5
      ],
      [
        3,
        6,
        7
      ],
      [
        4,
        5,
        6
      ],
      [
        5,
        6,
        7
      ],
      [
        5,
        6,
        8
      ],
      [
        1,
        4,
        5,
        6
      ],
      [
        3,
        5,
        6,
        7
      ],
      [
        4,
        5,
        6,
        8
      ],
      [
        5,
        6,
        4,
        7
      ],
      [
        1,
        4,
        5,
        6,
        8
      ],
      [
        3,
        5,
        6,
        4,
        7
      ],
      [
        3,
        1,
        5,
        6,
        4,
        7
      ]
    ],
    "F4": [
      [],
      [
        1
      ],
      [
        2
      ],
      [
        3
      ],
      [
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ],
      [
        2,
        1,
        4
      ]
    ]
  }
}


==> anc/requirements.txt <==
numpy>=1.24
sympy>=1.12
scipy>=1.10


==> anc/run_checks.py <==
#!/usr/bin/env python3
"""Run the supplement's exact checks without changing the distributed files.

Every component executes in a temporary copy. Logs and regenerated data are
written only to --output. The mathematical proof scope is described in README.md.
"""
from __future__ import annotations
import argparse
import json
import os
from pathlib import Path
import platform
import shutil
import subprocess
import sys
import tempfile
import time

ROOT = Path(__file__).resolve().parent
GROUPS = {
    'E1': 'E1/proof_checks/run_checks.py',
    'E2': 'E2/run_checks.py',
    'E3': 'E3/run_checks.py',
    'E4': 'E4/run_checks.py',
    'E5': 'E5/run_checks.py',
    'C1': 'C1/run_checks.py',
    'C2': 'C2/check_local_coefficients.py',
    'G1': 'G1/run_checks.py',
    'S1': 'S1/run_checks.py',
}

def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--groups', nargs='+', choices=GROUPS, default=list(GROUPS))
    parser.add_argument('--output', type=Path, help='Results directory; defaults outside the distributed files.')
    parser.add_argument('--manuscript', type=Path,
                        help='Optional LaTeX manuscript to compare against the exported input data.')
    parser.add_argument('--timeout', type=int, default=3600,
                        help='Maximum seconds for each component (default: 3600).')
    args = parser.parse_args()
    if not __debug__ or os.environ.get('PYTHONOPTIMIZE') not in (None, '', '0'):
        parser.error('Assertions are required: do not use -O or PYTHONOPTIMIZE.')
    if args.timeout <= 0:
        parser.error('--timeout must be positive.')
    manuscript = args.manuscript.resolve() if args.manuscript else None
    if manuscript and not manuscript.is_file():
        parser.error(f'Manuscript not found: {manuscript}')
    cwd = Path.cwd().resolve()
    default_base = ROOT.parent if cwd == ROOT or ROOT in cwd.parents else cwd
    output = (args.output or default_base / 'branching-check-results').resolve()
    if output == ROOT or ROOT in output.parents:
        parser.error('--output must be outside the ancillary-file directory.')
    output.mkdir(parents=True, exist_ok=True)
    try:
        import numpy, scipy, sympy
    except ImportError as exc:
        parser.error(f'{exc}. Install the packages in requirements.txt.')
    versions = {'Python': platform.python_version(), 'NumPy': numpy.__version__,
                'SciPy': scipy.__version__, 'SymPy': sympy.__version__}
    print('; '.join(f'{k} {v}' for k, v in versions.items()), flush=True)
    env = dict(os.environ, PYTHONDONTWRITEBYTECODE='1', PYTHONHASHSEED='0')
    if manuscript:
        env['BRANCHING_MANUSCRIPT'] = str(manuscript)
    results = []
    with tempfile.TemporaryDirectory(prefix='branching-checks-') as directory:
        stage = Path(directory) / 'anc'
        shutil.copytree(ROOT, stage, ignore=shutil.ignore_patterns('__pycache__', '*.pyc', '*.log'))
        tasks = ([('source', 'check_source.py')] if manuscript else []) + [(g,GROUPS[g]) for g in args.groups]
        for name, script in tasks:
            path = stage / script
            cmd = [sys.executable, '-u', str(path)]
            if name == 'source': cmd += [str(manuscript)]
            print(f'[{name}] starting', flush=True)
            start = time.monotonic()
            with (output / f'{name}.txt').open('w', encoding='utf-8') as log:
                try:
                    result = subprocess.run(cmd, cwd=path.parent, env=env, stdout=log,
                                            stderr=subprocess.STDOUT, timeout=args.timeout)
                    code = result.returncode
                except subprocess.TimeoutExpired:
                    code = 124
                    log.write(f'\nTime limit of {args.timeout} seconds exceeded.\n')
            seconds = round(time.monotonic() - start, 2)
            results.append({'component':name, 'passed': code == 0, 'returncode':code, 'seconds':seconds})
            print(f'[{name}] {"PASS" if code == 0 else "FAIL"} ({seconds:.2f}s)', flush=True)
            (output / 'summary.json').write_text(json.dumps({'versions': versions, 'results':results}, indent=2)+'\n')
            if code:
                print(f'See {output / (name + ".txt")}', file=sys.stderr)
                return code
        generated = output / 'generated'
        for sub in ('E2','E3','E5','S1','generated'):
            for f in (stage/sub).rglob('*'):
                if f.is_file() and f.suffix in ('.mat','.csv','.json'):
                    dest=generated/f.relative_to(stage);dest.parent.mkdir(parents=True,exist_ok=True)
                    shutil.copy2(f,dest)
    print('All requested checks passed. Proof scope is specified in README.md.', flush=True)
    return 0

if __name__ == '__main__':
    raise SystemExit(main())

